SMBH binary candidate PKS J2134-0153: Possible multi-band periodic variability and inter-band time lags

Studying the periodic flux-variation behavior of blazars is vital for probing supermassive black hole binaries and the kinematics of relativistic jets. In this work, we report the detection of the multi-band possible periodic variations of the blazar PKS J2134-0153, including the infrared ($1.6(\pm0.4)\times 10^3$ days) and optical ($1.8(\pm1)\times 10^3$ days). The periods in the infrared and optical bands are statistically consistent with the period in the radio band ($P_{\mathrm{Radio}}$$ = 1760\pm33$ days, obtained from our previous work). Moreover, flux variations in different bands are correlated with evident inter-band time delays, and the time lags of infrared and optical emission with respect to radio emission are $(3.3\pm2.3)\times10^{2}$ days and $(3.0\pm2.3)\times10^{2}$ days, respectively. The cross-correlations indicate a common origin of radio, infrared, and optical emission. The relative positions between emission regions of infrared and optical emission to radio emission are estimated according to the time lags, i.e., $0.37\pm0.26$ pc and $0.33\pm0.26$ pc. The relative distances seem to be quantitatively consistent with the theoretical prediction.

==> J2134-0153_code/2_J2134-0153_period.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "d88a9469",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "from astropy.timeseries import LombScargle\n",
    "import celerite\n",
    "from celerite import terms\n",
    "from scipy.optimize import minimize\n",
    "import emcee\n",
    "\n",
    "import matplotlib\n",
    "matplotlib.interactive('True')\n",
    "import scienceplots\n",
    "plt.style.use(['nature', 'science'])\n",
    "import wise_tools as wtl"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d5d30141",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Start MCMC\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|████████████████████████████████████| 20000/20000 [02:45<00:00, 120.54it/s]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 350x262.5 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# load light curve\n",
    "LC_synthetic_V = np.genfromtxt(\"PKS_J2134-0153_synthetic_V.csv\", delimiter=',', names=True)\n",
    "t_V = LC_synthetic_V[\"mjd\"]\n",
    "mag_V = LC_synthetic_V[\"mag\"]\n",
    "mag_err_V = LC_synthetic_V[\"magerr\"]\n",
    "\n",
    "# reject a few outliers\n",
    "sel_noout = np.where((mag_V<=20.)&(mag_err_V>0.0), True, False)\n",
    "t_V = t_V[sel_noout]\n",
    "mag_V = mag_V[sel_noout]\n",
    "mag_err_V = mag_err_V[sel_noout]\n",
    "\n",
    "# time span of the light curve\n",
    "t_span = t_V[-1] - t_V[0]\n",
    "fmin = 1/t_span # lowest frequency\n",
    "\n",
    "# \"mean\" cadence\n",
    "p = np.mean(np.diff(t_V))\n",
    "fmax = 1/(2*p) # highest frequency\n",
    "\n",
    "N = round(10*t_span*fmax)\n",
    "\n",
    "# frequency for PSD\n",
    "frequency_real_V = np.linspace(1/t_span,1/(2*p),N)\n",
    "\n",
    "ls = LombScargle(t_V, mag_V, mag_err_V, normalization='standard')\n",
    "power_real_V = ls.power(frequency_real_V)\n",
    "\n",
    "\n",
    "# initialize the Celerite kernel : \n",
    "sigma0 = 0.2 # sighat * sqrt(tau) / sqrt(2)\n",
    "tau0 = 10\n",
    "# kernel for DRW\n",
    "kernel = terms.RealTerm(log_a = 2 * np.log(sigma0) , \n",
    "                        log_c = np.log(1.0/tau0))\n",
    "\n",
    "# define the log likelihood\n",
    "# we want to maximize the likelihood \n",
    "def neg_log_posterior(params, y, gp):  \n",
    "    # Jeffreys prior \n",
    "    # 1 / sigma_hat *  1 / tau \n",
    "    gp.set_parameter_vector(params)\n",
    "    log_a = params[0]\n",
    "    log_c = params[1]\n",
    "     # - log_likelihood - log(prior)\n",
    "    log_prior  = 0.5* (-np.log(2.0) - log_a + log_c  )\n",
    "    return -gp.log_likelihood(y, quiet=True)  - log_prior\n",
    "\n",
    "# set boundaries for Celerite \n",
    "sig_lims = [1.e-6, 100.]  # mags : consider a broad range \n",
    "tau_lims = [5.,50000.] # days : consider a broad range\n",
    "\n",
    "tau_bounds, sigma_bounds = tau_lims, sig_lims\n",
    "logc_bounds= (np.log(1/max(tau_bounds)), \n",
    "              np.log(1/min(tau_bounds)) )\n",
    "loga_bounds = (2*np.log(min(sigma_bounds)), \n",
    "               2*np.log(max(sigma_bounds)))\n",
    "bounds = [loga_bounds, logc_bounds]\n",
    "\n",
    "# copy the V band light curve\n",
    "t = t_V + 0.\n",
    "xflux = mag_V + 0.\n",
    "xerror = mag_err_V + 0.\n",
    "\n",
    "# call the model  with a chosen kernel instance \n",
    "gp = celerite.GP(kernel, mean=np.mean(xflux))\n",
    "gp.compute(t, xerror)\n",
    "\n",
    "# set initial params \n",
    "initial_params = gp.get_parameter_vector()\n",
    "\n",
    "# find the minimum of the negative log posterior ... \n",
    "r = minimize(neg_log_posterior, initial_params, \n",
    "             method=\"Powell\", bounds=bounds, args=(xflux, gp), options={'maxiter': 200000})\n",
    "gp.set_parameter_vector(r.x)\n",
    "\n",
    "# retrieve the best-fit parameters \n",
    "res = gp.get_parameter_dict()\n",
    "sigmaMAP = np.exp(res['kernel:log_a']/2) # equivalent to SFinf in astroML\n",
    "tauMAP = 1.0 / np.exp(res['kernel:log_c'])\n",
    "\n",
    "#do mcmc to find and verify the solutions\n",
    "def pos_log_posterior(params, y, gp, p_bound):\n",
    "    if params[0]>p_bound[0][1] or params[0]<p_bound[0][0] or params[1]>p_bound[1][1] or params[1]<p_bound[1][0]:\n",
    "        return -np.inf\n",
    "    else:\n",
    "        return - neg_log_posterior(params, y, gp)\n",
    "\n",
    "ndim, nwalkers = 2, 60\n",
    "p0 = np.random.randn(nwalkers, ndim) * 0.01\n",
    "p0[:, 0] += r.x[0] # lets's start with a good initial condition\n",
    "p0[:, 1] += r.x[1]\n",
    "\n",
    "print('Start MCMC')\n",
    "sampler = emcee.EnsembleSampler(nwalkers, ndim, pos_log_posterior, args=[xflux, gp, bounds])\n",
    "sampler.run_mcmc(p0, 20000, progress=True)\n",
    "\n",
    "# extract the MCMC chains\n",
    "flat_samples = sampler.get_chain(discard=5000, flat=True)\n",
    "num_sample = flat_samples.shape[0]\n",
    "\n",
    "\n",
    "# make mock light curves according to the best DRW parameters\n",
    "nsim = 20000\n",
    "\n",
    "nobs = len(xflux)\n",
    "\n",
    "xflux_median = np.median(xflux)\n",
    "xflux_mad = 1.48*np.median(np.abs(xflux - xflux_median))\n",
    "\n",
    "xflux_sim = np.empty((nobs, nsim))\n",
    "xflux_error = np.empty((nobs, nsim))\n",
    "trest = np.arange(t[0], t[-1], 1.)\n",
    "\n",
    "pms_use = np.median(flat_samples, axis=0)\n",
    "gp.set_parameter_vector(pms_use)\n",
    "\n",
    "for i in range(nsim):\n",
    "    # generate a mock light curve\n",
    "    xflux_sim_tmp = gp.sample(size=1)[0, :]\n",
    "    xflux_sim_tmp_median = np.median(xflux_sim_tmp)\n",
    "    xflux_sim_tmp_mad = 1.48*np.median(np.abs(xflux_sim_tmp - xflux_sim_tmp_median))\n",
    "    # match the median and normalized median absolute deviation of the observed and mock light curves, add measurement errors\n",
    "    xflux_sim[:, i] = (xflux_sim_tmp - xflux_sim_tmp_median) / xflux_sim_tmp_mad * xflux_mad + xflux_median + np.random.randn(nobs)*xerror\n",
    "    xflux_error[:, i] = xerror\n",
    "\n",
    "# save the mock light curves\n",
    "np.savez(\"2134-0153(V_unbin)_simulation.npz\", t=t, xflux_sim=xflux_sim, t_span=t_span, N=N, p=p, xerror=xflux_error)\n",
    "\n",
    "\n",
    "# calculate the PSD of all mock light curves\n",
    "from multiprocessing import Pool\n",
    "import myfunc_V_unbin\n",
    "\n",
    "# use multiprocessing to accelerate the calculation\n",
    "if __name__ == \"__main__\":\n",
    "    pp = Pool(processes=8)\n",
    "    res_l = []\n",
    "    \n",
    "    for i in range(20000):\n",
    "        res = pp.apply_async(myfunc_V_unbin.myfunc, args=(i,))\n",
    "        res_l.append(res)\n",
    "    pp.close()\n",
    "    pp.join()\n",
    "\n",
    "powers = []\n",
    "for i in range(20000):\n",
    "    res = res_l[i]\n",
    "    powers.append(res.get())\n",
    "\n",
    "frequency = np.linspace(1/t_span,1/(2*p),N)\n",
    "# save the PSD\n",
    "np.savez(\"2134-0153(V_unbin)_LSP(20000).npz\", frequency=frequency, powers=powers)\n",
    "\n",
    "# PSD of the sampling\n",
    "f_sample = np.ones(mag_V.shape)\n",
    "ls_sample = LombScargle(t_V, f_sample)\n",
    "ps_ls_sample = ls_sample.power(frequency_real_V)\n",
    "\n",
    "# load the mock PSDs\n",
    "PSD_mocks = np.load('2134-0153(V_unbin)_LSP(20000).npz')\n",
    "\n",
    "\n",
    "fig = plt.figure()\n",
    "# PSD of the true light curve\n",
    "plt.plot(np.log10(1/frequency_real_V), np.log10(power_real_V), color='black')\n",
    "\n",
    "# the 1, 2, and 3 sigma of the mock PSDs\n",
    "sigma1 = np.percentile(PSD_mocks[\"powers\"], [16,84], axis=0)\n",
    "sigma2 = np.percentile(PSD_mocks[\"powers\"], [2.5,97.5], axis=0)\n",
    "sigma3 = np.percentile(PSD_mocks[\"powers\"], [0.15,99.85], axis=0)\n",
    "\n",
    "plt.plot(np.log10(1/frequency_real_V), np.log10(sigma1[1]), color='r')\n",
    "plt.plot(np.log10(1/frequency_real_V), np.log10(sigma2[1]), color='g')\n",
    "plt.plot(np.log10(1/frequency_real_V), np.log10(sigma3[1]), color='b')\n",
    "\n",
    "# PSD of the sampling\n",
    "plt.plot(np.log10(1/frequency_real_V), np.log10(ps_ls_sample), color='pink', alpha=0.8)\n",
    "\n",
    "plt.ylabel('log(LSP Power)')\n",
    "plt.xlabel('log(Period / days) ')\n",
    "\n",
    "plt.legend(['LSP Power (V band)','1$\\sigma$','2$\\sigma$','3$\\sigma$'],loc='lower right')\n",
    "plt.ylim([-6.5, 0.4])\n",
    "plt.xlim([1., 3.8])\n",
    "\n",
    "#plt.savefig('fig2-1.pdf',dpi=300, bbox_inches='tight')\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "80546c1b",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load IR band lighe curves\n",
    "\n",
    "\n",
    "#Load the ALL WISE data\n",
    "NEO_WISE = pd.read_csv('J2134-0153_NEOWISE.csv')\n",
    "t_NEOWISE = NEO_WISE['mjd']\n",
    "W1_NEOWISE = NEO_WISE['w1mpro']\n",
    "W1err_NEOWISE = NEO_WISE['w1sigmpro']\n",
    "W2_NEOWISE = NEO_WISE['w2mpro']\n",
    "W2err_NEOWISE = NEO_WISE['w2sigmpro']\n",
    "\n",
    "\n",
    "#remove the bad data\n",
    "sel_NEOWISE = np.where((NEO_WISE['qi_fact']>=1) & (NEO_WISE['moon_masked']<=0)&(NEO_WISE['saa_sep']>=5), True, False)\n",
    "t_NEOWISE = t_NEOWISE[sel_NEOWISE]\n",
    "W1_NEOWISE = W1_NEOWISE[sel_NEOWISE]\n",
    "W1err_NEOWISE = W1err_NEOWISE[sel_NEOWISE]\n",
    "W2_NEOWISE = W2_NEOWISE[sel_NEOWISE]\n",
    "W2err_NEOWISE = W2err_NEOWISE[sel_NEOWISE]\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#Load the NEO WISE data\n",
    "WISE = pd.read_csv('J2134-0153_WISE.csv')\n",
    "t_WISE = WISE['mjd']\n",
    "W1_WISE = WISE['w1mpro_ep']\n",
    "W1err_WISE = WISE['w1sigmpro_ep']\n",
    "W2_WISE = WISE['w2mpro_ep']\n",
    "W2err_WISE = WISE['w2sigmpro_ep']\n",
    "\n",
    "\n",
    "#remove the bad data\n",
    "sel_WISE = np.where((WISE['qi_fact']>=1) & (WISE['moon_masked']<=0)&(WISE['saa_sep']>=5), True, False)\n",
    "t_WISE = t_WISE[sel_WISE]\n",
    "W1_WISE = W1_WISE[sel_WISE]\n",
    "W1err_WISE = W1err_WISE[sel_WISE]\n",
    "W2_WISE = W2_WISE[sel_WISE]\n",
    "W2err_WISE = W2err_WISE[sel_WISE]\n",
    "\n",
    "\n",
    "\n",
    "#Merge these light curves\n",
    "t_wise_all = np.append(t_NEOWISE,t_WISE)\n",
    "W1_all = np.append(W1_NEOWISE,W1_WISE)\n",
    "W1err_all = np.append(W1err_NEOWISE,W1err_WISE)\n",
    "W2_all = np.append(W2_NEOWISE,W2_WISE)\n",
    "W2err_all = np.append(W2err_NEOWISE,W2err_WISE)\n",
    "\n",
    "\n",
    "#Make sure the time for light curves are increased\n",
    "seq_WISE_all = np.argsort(t_wise_all)\n",
    "t_WISE_seq = np.array(t_wise_all[seq_WISE_all])\n",
    "W1_mag_seq = np.array(W1_all[seq_WISE_all])\n",
    "W1_mag_err_seq = np.array(W1err_all[seq_WISE_all])\n",
    "W2_mag_seq = np.array(W2_all[seq_WISE_all])\n",
    "W2_mag_err_seq = np.array(W2err_all[seq_WISE_all])\n",
    "\n",
    "\n",
    "\n",
    "t_IR = t_WISE_seq\n",
    "W1 = W1_mag_seq\n",
    "W1err = W1_mag_err_seq\n",
    "W2 = W2_mag_seq\n",
    "W2err = W2_mag_err_seq\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "a28ec852",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Start MCMC\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|████████████████████████████████████| 20000/20000 [01:47<00:00, 185.51it/s]\n",
      "/home/rgw/anaconda3/envs/J2134-0153/lib/python3.7/site-packages/ipykernel_launcher.py:166: RuntimeWarning: invalid value encountered in log10\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 350x262.5 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# time span of the light curve\n",
    "t_span = t_IR[-1] - t_IR[0]\n",
    "fmin = 1/t_span # lowest frequency\n",
    "\n",
    "# \"mean\" cadence\n",
    "p = np.mean(np.diff(t_IR))\n",
    "fmax = 1/(2*p) # highest frequency\n",
    "\n",
    "N = round(10*t_span*fmax)\n",
    "\n",
    "# frequency for PSD\n",
    "frequency_real_W1 = np.linspace(1/t_span,1/(2*p),N)\n",
    "\n",
    "ls = LombScargle(t_IR, W1, W1err, normalization='standard')\n",
    "power_real_W1 = ls.power(frequency_real_W1)\n",
    "\n",
    "\n",
    "# initialize the Celerite kernel : \n",
    "sigma0 = 0.2 # sighat * sqrt(tau) / sqrt(2)\n",
    "tau0 = 10\n",
    "# kernel for DRW\n",
    "kernel = terms.RealTerm(log_a = 2 * np.log(sigma0) , \n",
    "                        log_c = np.log(1.0/tau0))\n",
    "\n",
    "# define the log likelihood\n",
    "# we want to maximize the likelihood \n",
    "def neg_log_posterior(params, y, gp):  \n",
    "    # Jeffreys prior \n",
    "    # 1 / sigma_hat *  1 / tau \n",
    "    gp.set_parameter_vector(params)\n",
    "    log_a = params[0]\n",
    "    log_c = params[1]\n",
    "     # - log_likelihood - log(prior)\n",
    "    log_prior  = 0.5* (-np.log(2.0) - log_a + log_c  )\n",
    "    return -gp.log_likelihood(y, quiet=True)  - log_prior\n",
    "\n",
    "# set boundaries for Celerite \n",
    "sig_lims = [1.e-6, 100.]  # mags : consider a broad range \n",
    "tau_lims = [5.,50000.] # days : consider a broad range\n",
    "\n",
    "tau_bounds, sigma_bounds = tau_lims, sig_lims\n",
    "logc_bounds= (np.log(1/max(tau_bounds)), \n",
    "              np.log(1/min(tau_bounds)) )\n",
    "loga_bounds = (2*np.log(min(sigma_bounds)), \n",
    "               2*np.log(max(sigma_bounds)))\n",
    "bounds = [loga_bounds, logc_bounds]\n",
    "\n",
    "# copy the W1 band light curve\n",
    "t = t_IR + 0.\n",
    "xflux = W1 + 0.\n",
    "xerror = W1err + 0.\n",
    "\n",
    "# call the model  with a chosen kernel instance \n",
    "gp = celerite.GP(kernel, mean=np.mean(xflux))\n",
    "gp.compute(t, xerror)\n",
    "\n",
    "# set initial params \n",
    "initial_params = gp.get_parameter_vector()\n",
    "\n",
    "# find the minimum of the negative log posterior ... \n",
    "r = minimize(neg_log_posterior, initial_params, \n",
    "             method=\"Powell\", bounds=bounds, args=(xflux, gp), options={'maxiter': 200000})\n",
    "gp.set_parameter_vector(r.x)\n",
    "\n",
    "# retrieve the best-fit parameters \n",
    "res = gp.get_parameter_dict()\n",
    "sigmaMAP = np.exp(res['kernel:log_a']/2) # equivalent to SFinf in astroML\n",
    "tauMAP = 1.0 / np.exp(res['kernel:log_c'])\n",
    "\n",
    "#do mcmc to find and verify the solutions\n",
    "def pos_log_posterior(params, y, gp, p_bound):\n",
    "    if params[0]>p_bound[0][1] or params[0]<p_bound[0][0] or params[1]>p_bound[1][1] or params[1]<p_bound[1][0]:\n",
    "        return -np.inf\n",
    "    else:\n",
    "        return - neg_log_posterior(params, y, gp)\n",
    "\n",
    "ndim, nwalkers = 2, 60\n",
    "p0 = np.random.randn(nwalkers, ndim) * 0.01\n",
    "p0[:, 0] += r.x[0] # lets's start with a good initial condition\n",
    "p0[:, 1] += r.x[1]\n",
    "\n",
    "print('Start MCMC')\n",
    "sampler = emcee.EnsembleSampler(nwalkers, ndim, pos_log_posterior, args=[xflux, gp, bounds])\n",
    "sampler.run_mcmc(p0, 20000, progress=True)\n",
    "\n",
    "# extract the MCMC chains\n",
    "flat_samples = sampler.get_chain(discard=5000, flat=True)\n",
    "num_sample = flat_samples.shape[0]\n",
    "\n",
    "\n",
    "# make mock light curves according to the best DRW parameters\n",
    "nsim = 20000\n",
    "\n",
    "nobs = len(xflux)\n",
    "\n",
    "xflux_median = np.median(xflux)\n",
    "xflux_mad = 1.48*np.median(np.abs(xflux - xflux_median))\n",
    "\n",
    "xflux_sim = np.empty((nobs, nsim))\n",
    "xflux_error = np.empty((nobs, nsim))\n",
    "trest = np.arange(t[0], t[-1], 1.)\n",
    "\n",
    "pms_use = np.median(flat_samples, axis=0)\n",
    "gp.set_parameter_vector(pms_use)\n",
    "\n",
    "for i in range(nsim):\n",
    "    # generate a mock light curve\n",
    "    xflux_sim_tmp = gp.sample(size=1)[0, :]\n",
    "    xflux_sim_tmp_median = np.median(xflux_sim_tmp)\n",
    "    xflux_sim_tmp_mad = 1.48*np.median(np.abs(xflux_sim_tmp - xflux_sim_tmp_median))\n",
    "    # match the median and normalized median absolute deviation of the observed and mock light curves, add measurement errors\n",
    "    xflux_sim[:, i] = (xflux_sim_tmp - xflux_sim_tmp_median) / xflux_sim_tmp_mad * xflux_mad + xflux_median + np.random.randn(nobs)*xerror\n",
    "    xflux_error[:, i] = xerror\n",
    "\n",
    "# save the mock light curves\n",
    "np.savez(\"2134-0153(W1_unbin)_simulation.npz\", t=t, xflux_sim=xflux_sim, t_span=t_span, N=N, p=p, xerror=xflux_error)\n",
    "\n",
    "\n",
    "# calculate the PSD of all mock light curves\n",
    "from multiprocessing import Pool\n",
    "import myfunc_W1_unbin\n",
    "\n",
    "# use multiprocessing to accelerate the calculation\n",
    "if __name__ == \"__main__\":\n",
    "    pp = Pool(processes=8)\n",
    "    res_l = []\n",
    "    \n",
    "    for i in range(20000):\n",
    "        res = pp.apply_async(myfunc_W1_unbin.myfunc, args=(i,))\n",
    "        res_l.append(res)\n",
    "    pp.close()\n",
    "    pp.join()\n",
    "\n",
    "powers = []\n",
    "for i in range(20000):\n",
    "    res = res_l[i]\n",
    "    powers.append(res.get())\n",
    "\n",
    "frequency = np.linspace(1/t_span,1/(2*p),N)\n",
    "# save the PSD\n",
    "np.savez(\"2134-0153(W1_unbin)_LSP(20000).npz\", frequency=frequency, powers=powers)\n",
    "\n",
    "# PSD of the sampling\n",
    "f_sample = np.ones(W1.shape)\n",
    "ls_sample = LombScargle(t_IR, f_sample)\n",
    "ps_ls_sample = ls_sample.power(frequency_real_W1)\n",
    "\n",
    "# load the mock PSDs\n",
    "PSD_mocks = np.load('2134-0153(W1_unbin)_LSP(20000).npz')\n",
    "\n",
    "\n",
    "fig = plt.figure()\n",
    "# PSD of the true light curve\n",
    "plt.plot(np.log10(1/frequency_real_W1), np.log10(power_real_W1), color='black')\n",
    "\n",
    "# the 1, 2, and 3 sigma of the mock PSDs\n",
    "sigma1 = np.percentile(PSD_mocks[\"powers\"], [16,84], axis=0)\n",
    "sigma2 = np.percentile(PSD_mocks[\"powers\"], [2.5,97.5], axis=0)\n",
    "sigma3 = np.percentile(PSD_mocks[\"powers\"], [0.15,99.85], axis=0)\n",
    "\n",
    "plt.plot(np.log10(1/frequency_real_W1), np.log10(sigma1[1]), color='r')\n",
    "plt.plot(np.log10(1/frequency_real_W1), np.log10(sigma2[1]), color='g')\n",
    "plt.plot(np.log10(1/frequency_real_W1), np.log10(sigma3[1]), color='b')\n",
    "\n",
    "# PSD of the sampling\n",
    "plt.plot(np.log10(1/frequency_real_W1), np.log10(ps_ls_sample), color='pink', alpha=0.8)\n",
    "\n",
    "plt.ylabel('log(LSP Power)')\n",
    "plt.xlabel('log(Period / days) ')\n",
    "\n",
    "plt.legend(['LSP Power (W1 band)','1$\\sigma$','2$\\sigma$','3$\\sigma$'],loc='lower right')\n",
    "plt.ylim([-3.6, 0])\n",
    "plt.xlim([2.7, 3.6])\n",
    "\n",
    "#plt.savefig('fig2-2.pdf',dpi=300, bbox_inches='tight')\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  },
  "toc": {
   "base_numbering": 1,
   "nav_menu": {},
   "number_sections": true,
   "sideBar": true,
   "skip_h1_title": false,
   "title_cell": "Table of Contents",
   "title_sidebar": "Contents",
   "toc_cell": false,
   "toc_position": {},
   "toc_section_display": true,
   "toc_window_display": false
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> J2134-0153_code/3_J2134-0153_time_lags.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "3ec90b55",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import wise_tools as wtl\n",
    "import PYCCF as myccf\n",
    "from matplotlib.pyplot import MultipleLocator\n",
    "from matplotlib.ticker import (MultipleLocator, FormatStrFormatter, AutoMinorLocator)\n",
    "from matplotlib import rcParams\n",
    "import csv\n",
    "from astropy.timeseries import LombScargle\n",
    "import celerite\n",
    "from celerite import terms\n",
    "from scipy.optimize import minimize\n",
    "import emcee\n",
    "import numpy as np\n",
    "import wise_tools as wtl\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib\n",
    "matplotlib.interactive('True')\n",
    "import scienceplots\n",
    "plt.style.use(['nature', 'science'])\n",
    "import PYCCF\n",
    "import wise_tools as wtl # for rebining the data\n",
    "from tqdm import tqdm\n",
    "\n",
    "%matplotlib notebook\n",
    "config = {\n",
    "            \"font.family\": 'serif',\n",
    "            \"font.size\": 15,\n",
    "            \"mathtext.fontset\": 'stix',\n",
    "            \"font.serif\": ['Times New Roman'],\n",
    "         }\n",
    "rcParams.update(config)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0bdcd1ae",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load synthetic_V band light curve\n",
    "LC_synthetic_V = np.genfromtxt(\"PKS_J2134-0153_synthetic_V.csv\", delimiter=',', names=True)\n",
    "t_V = LC_synthetic_V[\"mjd\"]\n",
    "mag_V = LC_synthetic_V[\"mag\"]\n",
    "mag_err_V = LC_synthetic_V[\"magerr\"]\n",
    "\n",
    "# reject a few outliers\n",
    "sel_noout = np.where((mag_V<=20.)&(mag_err_V>0.0), True, False)\n",
    "t_V = t_V[sel_noout]\n",
    "mag_V = mag_V[sel_noout]\n",
    "mag_err_V = mag_err_V[sel_noout]\n",
    "\n",
    "#Binned the light curve by 180 days\n",
    "rebin_V = wtl.rebin(t=t_V, x=mag_V,xe =mag_err_V, tduration=180)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "71b488b0",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load radio band light curve\n",
    "radio = pd.read_csv('J2134-0153_radio.csv')\n",
    "\n",
    "t_radio_unbin = np.array(radio['mjd'])\n",
    "radio_mag_unbin = -2.5*np.log10(np.array(radio['flux'])/np.mean(np.array(radio['flux'])))+18.\n",
    "radio_mag_err_unbin = np.array(radio['flux_err'])/np.array(radio['flux'])*2.5/np.log(10.)\n",
    "\n",
    "\n",
    "#Binned the light curve by 180 days\n",
    "rebin_radio = wtl.rebin(t=t_radio_unbin, x=radio_mag_unbin,xe =radio_mag_err_unbin, tduration=180)\n",
    "\n",
    "t_radio = rebin_radio[0]\n",
    "radio_mag = rebin_radio[1]\n",
    "radio_mag_err = rebin_radio[2]\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "9a59372f",
   "metadata": {},
   "outputs": [],
   "source": [
    "#Load IR band lighe curves\n",
    "\n",
    "\n",
    "#Load the ALL WISE data\n",
    "NEO_WISE = pd.read_csv('J2134-0153_NEOWISE.csv')\n",
    "t_NEOWISE = NEO_WISE['mjd']\n",
    "W1_NEOWISE = NEO_WISE['w1mpro']\n",
    "W1err_NEOWISE = NEO_WISE['w1sigmpro']\n",
    "W2_NEOWISE = NEO_WISE['w2mpro']\n",
    "W2err_NEOWISE = NEO_WISE['w2sigmpro']\n",
    "\n",
    "\n",
    "#remove the bad data\n",
    "sel_NEOWISE = np.where((NEO_WISE['qi_fact']>=1) & (NEO_WISE['moon_masked']<=0)&(NEO_WISE['saa_sep']>=5), True, False)\n",
    "t_NEOWISE = t_NEOWISE[sel_NEOWISE]\n",
    "W1_NEOWISE = W1_NEOWISE[sel_NEOWISE]\n",
    "W1err_NEOWISE = W1err_NEOWISE[sel_NEOWISE]\n",
    "W2_NEOWISE = W2_NEOWISE[sel_NEOWISE]\n",
    "W2err_NEOWISE = W2err_NEOWISE[sel_NEOWISE]\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "#Load the NEO WISE data\n",
    "WISE = pd.read_csv('J2134-0153_WISE.csv')\n",
    "t_WISE = WISE['mjd']\n",
    "W1_WISE = WISE['w1mpro_ep']\n",
    "W1err_WISE = WISE['w1sigmpro_ep']\n",
    "W2_WISE = WISE['w2mpro_ep']\n",
    "W2err_WISE = WISE['w2sigmpro_ep']\n",
    "\n",
    "\n",
    "#remove the bad data\n",
    "sel_WISE = np.where((WISE['qi_fact']>=1) & (WISE['moon_masked']<=0)&(WISE['saa_sep']>=5), True, False)\n",
    "t_WISE = t_WISE[sel_WISE]\n",
    "W1_WISE = W1_WISE[sel_WISE]\n",
    "W1err_WISE = W1err_WISE[sel_WISE]\n",
    "W2_WISE = W2_WISE[sel_WISE]\n",
    "W2err_WISE = W2err_WISE[sel_WISE]\n",
    "\n",
    "\n",
    "\n",
    "#Merge these light curves\n",
    "t_wise_all = np.append(t_NEOWISE,t_WISE)\n",
    "W1_all = np.append(W1_NEOWISE,W1_WISE)\n",
    "W1err_all = np.append(W1err_NEOWISE,W1err_WISE)\n",
    "W2_all = np.append(W2_NEOWISE,W2_WISE)\n",
    "W2err_all = np.append(W2err_NEOWISE,W2err_WISE)\n",
    "\n",
    "\n",
    "#Make sure the time for light curves are increased\n",
    "seq_WISE_all = np.argsort(t_wise_all)\n",
    "t_WISE_seq = np.array(t_wise_all[seq_WISE_all])\n",
    "W1_mag_seq = np.array(W1_all[seq_WISE_all])\n",
    "W1_mag_err_seq = np.array(W1err_all[seq_WISE_all])\n",
    "W2_mag_seq = np.array(W2_all[seq_WISE_all])\n",
    "W2_mag_err_seq = np.array(W2err_all[seq_WISE_all])\n",
    "\n",
    "\n",
    "\n",
    "#Binned these light curves by 180 days\n",
    "rebin_W1 = wtl.rebin(t=t_WISE_seq, x=W1_mag_seq,xe =W1_mag_err_seq, tduration=180)\n",
    "rebin_W2 = wtl.rebin(t=t_WISE_seq, x=W2_mag_seq,xe =W2_mag_err_seq, tduration=180)\n",
    "\n",
    "t_IR = rebin_W1[0]\n",
    "W1 = rebin_W1[1]\n",
    "W1err = rebin_W1[2]\n",
    "W2 = rebin_W2[1]\n",
    "W2err = rebin_W2[2]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "0663c431",
   "metadata": {},
   "outputs": [],
   "source": [
    "# time lag: synthetic_V-radio\n",
    "lag_range = [-4000, 4000]  #Time lag range to consider in the CCF (days). Must be small enough that there is some overlap between light curves at that shift (i.e., if the light curves span 80 days, these values must be less than 80 days)\n",
    "interp = 60 #Interpolation time step (days). Must be less than the average cadence of the observations, but too small will introduce noise.\n",
    "nsim = 500  #Number of Monte Carlo iterations for calculation of uncertainties\n",
    "mcmode = 0  #Do both FR/RSS sampling (1 = RSS only, 2 = FR only) \n",
    "sigmode = 0.2  #Choose the threshold for considering a measurement \"significant\". sigmode = 0.2 will consider all CCFs with r_max <= 0.2 as \"failed\". See code for different sigmodes.\n",
    "\n",
    "\n",
    "tlag_peak_V_radio, status_peak_V_radio, tlag_centroid_V_radio, status_centroid_V_radio, ccf_pack_V_radio, max_rval_V_radio, status_rval_V_radio, pval_V_radio = myccf.peakcent(rebin_V[0],rebin_V[1], t_radio, radio_mag, lag_range[0], lag_range[1],tunit=interp, imode=1 )\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "5760c222",
   "metadata": {},
   "outputs": [],
   "source": [
    "#time lag: IR-radio\n",
    "lag_range = [-4000, 4000]  #Time lag range to consider in the CCF (days). Must be small enough that there is some overlap between light curves at that shift (i.e., if the light curves span 80 days, these values must be less than 80 days)\n",
    "interp = 60 #Interpolation time step (days). Must be less than the average cadence of the observations, but too small will introduce noise.\n",
    "nsim = 500  #Number of Monte Carlo iterations for calculation of uncertainties\n",
    "mcmode = 0  #Do both FR/RSS sampling (1 = RSS only, 2 = FR only) \n",
    "sigmode = 0.2  #Choose the threshold for considering a measurement \"significant\". sigmode = 0.2 will consider all CCFs with r_max <= 0.2 as \"failed\". See code for different sigmodes.\n",
    "\n",
    "\n",
    "tlag_peak_IR_radio, status_peak_IR_radio, tlag_centroid_IR_radio, status_centroid_IR_radio, ccf_pack_IR_radio, max_rval_IR_radio, status_rval_IR_radio, pval_IR_radio = myccf.peakcent(t_IR,W1, t_radio, radio_mag, lag_range[0], lag_range[1],tunit=interp, imode=1 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "1eaf195f",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|████████████████████████████████████| 20000/20000 [03:01<00:00, 110.00it/s]\n"
     ]
    }
   ],
   "source": [
    "#time lag: mocked_V-real radio\n",
    "from tqdm import tqdm\n",
    "import PYCCF\n",
    "# optical DRW\n",
    "optical_lc = np.load('2134-0153(V_unbin)_simulation.npz')\n",
    "optical_t = optical_lc['t']\n",
    "optical_m = optical_lc['xflux_sim']\n",
    "optical_e = optical_lc['xerror']\n",
    "\n",
    "timelag_mocked_V_radio = []\n",
    "rho_mocked_V_radio = []\n",
    "pvals_mocked_V_radio = []\n",
    "\n",
    "lag_range = [-4000, 4000]  #Time lag range to consider in the CCF (days). Must be small enough that there is some overlap between light curves at that shift (i.e., if the light curves span 80 days, these values must be less than 80 days)\n",
    "interp = 60 #Interpolation time step (days). Must be less than the average cadence of the observations, but too small will introduce noise.\n",
    "nsim = 500  #Number of Monte Carlo iterations for calculation of uncertainties\n",
    "mcmode = 0  #Do both FR/RSS sampling (1 = RSS only, 2 = FR only) \n",
    "sigmode = 0.2  #Choose the threshold for considering a measurement \"significant\". sigmode = 0.2 will consider all CCFs with r_max <= 0.2 as \"failed\". See code for different sigmodes.\n",
    "\n",
    "for i in tqdm(range(20000)):\n",
    "    rebin_V_sim = wtl.rebin(t=optical_t, x=optical_m[:,i],xe =optical_e[:,i], tduration=180)\n",
    "    \n",
    "    tlag_peak_mocked_V_radio, status_peak_mocked_V_radio, tlag_centroid_mocked_V_radio, status_centroid_mocked_V_radio, ccf_pack_mocked_V_radio, max_rval_mocked_V_radio, status_rval_mocked_V_radio, pval_mocked_V_radio = myccf.peakcent(rebin_V_sim[0],rebin_V_sim[1], t_radio, radio_mag, lag_range[0], lag_range[1],tunit=interp, imode=1 )\n",
    "    timelag_mocked_V_radio.append(ccf_pack_mocked_V_radio[1])\n",
    "    rho_mocked_V_radio.append(ccf_pack_mocked_V_radio[0]*((ccf_pack_mocked_V_radio[2]/len(t_radio))**2))\n",
    "    pvals_mocked_V_radio.append(pval_mocked_V_radio)\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "46a07741",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "/* global mpl */\n",
       "window.mpl = {};\n",
       "\n",
       "mpl.get_websocket_type = function () {\n",
       "    if (typeof WebSocket !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof MozWebSocket !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert(\n",
       "            'Your browser does not have WebSocket support. ' +\n",
       "                'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "                'Firefox 4 and 5 are also supported but you ' +\n",
       "                'have to enable WebSockets in about:config.'\n",
       "        );\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure = function (figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = this.ws.binaryType !== undefined;\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById('mpl-warnings');\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent =\n",
       "                'This browser does not support binary websocket messages. ' +\n",
       "                'Performance may be slow.';\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = document.createElement('div');\n",
       "    this.root.setAttribute('style', 'display: inline-block');\n",
       "    this._root_extra_style(this.root);\n",
       "\n",
       "    parent_element.appendChild(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen = function () {\n",
       "        fig.send_message('supports_binary', { value: fig.supports_binary });\n",
       "        fig.send_message('send_image_mode', {});\n",
       "        if (fig.ratio !== 1) {\n",
       "            fig.send_message('set_device_pixel_ratio', {\n",
       "                device_pixel_ratio: fig.ratio,\n",
       "            });\n",
       "        }\n",
       "        fig.send_message('refresh', {});\n",
       "    };\n",
       "\n",
       "    this.imageObj.onload = function () {\n",
       "        if (fig.image_mode === 'full') {\n",
       "            // Full images could contain transparency (where diff images\n",
       "            // almost always do), so we need to clear the canvas so that\n",
       "            // there is no ghosting.\n",
       "            fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "        }\n",
       "        fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "    };\n",
       "\n",
       "    this.imageObj.onunload = function () {\n",
       "        fig.ws.close();\n",
       "    };\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_header = function () {\n",
       "    var titlebar = document.createElement('div');\n",
       "    titlebar.classList =\n",
       "        'ui-dialog-titlebar ui-widget-header ui-corner-all ui-helper-clearfix';\n",
       "    var titletext = document.createElement('div');\n",
       "    titletext.classList = 'ui-dialog-title';\n",
       "    titletext.setAttribute(\n",
       "        'style',\n",
       "        'width: 100%; text-align: center; padding: 3px;'\n",
       "    );\n",
       "    titlebar.appendChild(titletext);\n",
       "    this.root.appendChild(titlebar);\n",
       "    this.header = titletext;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function (_canvas_div) {};\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function (_canvas_div) {};\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = (this.canvas_div = document.createElement('div'));\n",
       "    canvas_div.setAttribute(\n",
       "        'style',\n",
       "        'border: 1px solid #ddd;' +\n",
       "            'box-sizing: content-box;' +\n",
       "            'clear: both;' +\n",
       "            'min-height: 1px;' +\n",
       "            'min-width: 1px;' +\n",
       "            'outline: 0;' +\n",
       "            'overflow: hidden;' +\n",
       "            'position: relative;' +\n",
       "            'resize: both;'\n",
       "    );\n",
       "\n",
       "    function on_keyboard_event_closure(name) {\n",
       "        return function (event) {\n",
       "            return fig.key_event(event, name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    canvas_div.addEventListener(\n",
       "        'keydown',\n",
       "        on_keyboard_event_closure('key_press')\n",
       "    );\n",
       "    canvas_div.addEventListener(\n",
       "        'keyup',\n",
       "        on_keyboard_event_closure('key_release')\n",
       "    );\n",
       "\n",
       "    this._canvas_extra_style(canvas_div);\n",
       "    this.root.appendChild(canvas_div);\n",
       "\n",
       "    var canvas = (this.canvas = document.createElement('canvas'));\n",
       "    canvas.classList.add('mpl-canvas');\n",
       "    canvas.setAttribute('style', 'box-sizing: content-box;');\n",
       "\n",
       "    this.context = canvas.getContext('2d');\n",
       "\n",
       "    var backingStore =\n",
       "        this.context.backingStorePixelRatio ||\n",
       "        this.context.webkitBackingStorePixelRatio ||\n",
       "        this.context.mozBackingStorePixelRatio ||\n",
       "        this.context.msBackingStorePixelRatio ||\n",
       "        this.context.oBackingStorePixelRatio ||\n",
       "        this.context.backingStorePixelRatio ||\n",
       "        1;\n",
       "\n",
       "    this.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband_canvas = (this.rubberband_canvas = document.createElement(\n",
       "        'canvas'\n",
       "    ));\n",
       "    rubberband_canvas.setAttribute(\n",
       "        'style',\n",
       "        'box-sizing: content-box; position: absolute; left: 0; top: 0; z-index: 1;'\n",
       "    );\n",
       "\n",
       "    // Apply a ponyfill if ResizeObserver is not implemented by browser.\n",
       "    if (this.ResizeObserver === undefined) {\n",
       "        if (window.ResizeObserver !== undefined) {\n",
       "            this.ResizeObserver = window.ResizeObserver;\n",
       "        } else {\n",
       "            var obs = _JSXTOOLS_RESIZE_OBSERVER({});\n",
       "            this.ResizeObserver = obs.ResizeObserver;\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.resizeObserverInstance = new this.ResizeObserver(function (entries) {\n",
       "        var nentries = entries.length;\n",
       "        for (var i = 0; i < nentries; i++) {\n",
       "            var entry = entries[i];\n",
       "            var width, height;\n",
       "            if (entry.contentBoxSize) {\n",
       "                if (entry.contentBoxSize instanceof Array) {\n",
       "                    // Chrome 84 implements new version of spec.\n",
       "                    width = entry.contentBoxSize[0].inlineSize;\n",
       "                    height = entry.contentBoxSize[0].blockSize;\n",
       "                } else {\n",
       "                    // Firefox implements old version of spec.\n",
       "                    width = entry.contentBoxSize.inlineSize;\n",
       "                    height = entry.contentBoxSize.blockSize;\n",
       "                }\n",
       "            } else {\n",
       "                // Chrome <84 implements even older version of spec.\n",
       "                width = entry.contentRect.width;\n",
       "                height = entry.contentRect.height;\n",
       "            }\n",
       "\n",
       "            // Keep the size of the canvas and rubber band canvas in sync with\n",
       "            // the canvas container.\n",
       "            if (entry.devicePixelContentBoxSize) {\n",
       "                // Chrome 84 implements new version of spec.\n",
       "                canvas.setAttribute(\n",
       "                    'width',\n",
       "                    entry.devicePixelContentBoxSize[0].inlineSize\n",
       "                );\n",
       "                canvas.setAttribute(\n",
       "                    'height',\n",
       "                    entry.devicePixelContentBoxSize[0].blockSize\n",
       "                );\n",
       "            } else {\n",
       "                canvas.setAttribute('width', width * fig.ratio);\n",
       "                canvas.setAttribute('height', height * fig.ratio);\n",
       "            }\n",
       "            canvas.setAttribute(\n",
       "                'style',\n",
       "                'width: ' + width + 'px; height: ' + height + 'px;'\n",
       "            );\n",
       "\n",
       "            rubberband_canvas.setAttribute('width', width);\n",
       "            rubberband_canvas.setAttribute('height', height);\n",
       "\n",
       "            // And update the size in Python. We ignore the initial 0/0 size\n",
       "            // that occurs as the element is placed into the DOM, which should\n",
       "            // otherwise not happen due to the minimum size styling.\n",
       "            if (fig.ws.readyState == 1 && width != 0 && height != 0) {\n",
       "                fig.request_resize(width, height);\n",
       "            }\n",
       "        }\n",
       "    });\n",
       "    this.resizeObserverInstance.observe(canvas_div);\n",
       "\n",
       "    function on_mouse_event_closure(name) {\n",
       "        return function (event) {\n",
       "            return fig.mouse_event(event, name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mousedown',\n",
       "        on_mouse_event_closure('button_press')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseup',\n",
       "        on_mouse_event_closure('button_release')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'dblclick',\n",
       "        on_mouse_event_closure('dblclick')\n",
       "    );\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mousemove',\n",
       "        on_mouse_event_closure('motion_notify')\n",
       "    );\n",
       "\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseenter',\n",
       "        on_mouse_event_closure('figure_enter')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseleave',\n",
       "        on_mouse_event_closure('figure_leave')\n",
       "    );\n",
       "\n",
       "    canvas_div.addEventListener('wheel', function (event) {\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        on_mouse_event_closure('scroll')(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.appendChild(canvas);\n",
       "    canvas_div.appendChild(rubberband_canvas);\n",
       "\n",
       "    this.rubberband_context = rubberband_canvas.getContext('2d');\n",
       "    this.rubberband_context.strokeStyle = '#000000';\n",
       "\n",
       "    this._resize_canvas = function (width, height, forward) {\n",
       "        if (forward) {\n",
       "            canvas_div.style.width = width + 'px';\n",
       "            canvas_div.style.height = height + 'px';\n",
       "        }\n",
       "    };\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    this.rubberband_canvas.addEventListener('contextmenu', function (_e) {\n",
       "        event.preventDefault();\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus() {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var toolbar = document.createElement('div');\n",
       "    toolbar.classList = 'mpl-toolbar';\n",
       "    this.root.appendChild(toolbar);\n",
       "\n",
       "    function on_click_closure(name) {\n",
       "        return function (_event) {\n",
       "            return fig.toolbar_button_onclick(name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    function on_mouseover_closure(tooltip) {\n",
       "        return function (event) {\n",
       "            if (!event.currentTarget.disabled) {\n",
       "                return fig.toolbar_button_onmouseover(tooltip);\n",
       "            }\n",
       "        };\n",
       "    }\n",
       "\n",
       "    fig.buttons = {};\n",
       "    var buttonGroup = document.createElement('div');\n",
       "    buttonGroup.classList = 'mpl-button-group';\n",
       "    for (var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            /* Instead of a spacer, we start a new button group. */\n",
       "            if (buttonGroup.hasChildNodes()) {\n",
       "                toolbar.appendChild(buttonGroup);\n",
       "            }\n",
       "            buttonGroup = document.createElement('div');\n",
       "            buttonGroup.classList = 'mpl-button-group';\n",
       "            continue;\n",
       "        }\n",
       "\n",
       "        var button = (fig.buttons[name] = document.createElement('button'));\n",
       "        button.classList = 'mpl-widget';\n",
       "        button.setAttribute('role', 'button');\n",
       "        button.setAttribute('aria-disabled', 'false');\n",
       "        button.addEventListener('click', on_click_closure(method_name));\n",
       "        button.addEventListener('mouseover', on_mouseover_closure(tooltip));\n",
       "\n",
       "        var icon_img = document.createElement('img');\n",
       "        icon_img.src = '_images/' + image + '.png';\n",
       "        icon_img.srcset = '_images/' + image + '_large.png 2x';\n",
       "        icon_img.alt = tooltip;\n",
       "        button.appendChild(icon_img);\n",
       "\n",
       "        buttonGroup.appendChild(button);\n",
       "    }\n",
       "\n",
       "    if (buttonGroup.hasChildNodes()) {\n",
       "        toolbar.appendChild(buttonGroup);\n",
       "    }\n",
       "\n",
       "    var fmt_picker = document.createElement('select');\n",
       "    fmt_picker.classList = 'mpl-widget';\n",
       "    toolbar.appendChild(fmt_picker);\n",
       "    this.format_dropdown = fmt_picker;\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = document.createElement('option');\n",
       "        option.selected = fmt === mpl.default_extension;\n",
       "        option.innerHTML = fmt;\n",
       "        fmt_picker.appendChild(option);\n",
       "    }\n",
       "\n",
       "    var status_bar = document.createElement('span');\n",
       "    status_bar.classList = 'mpl-message';\n",
       "    toolbar.appendChild(status_bar);\n",
       "    this.message = status_bar;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.request_resize = function (x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', { width: x_pixels, height: y_pixels });\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.send_message = function (type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function () {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({ type: 'draw', figure_id: this.id }));\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_save = function (fig, _msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function (fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] !== fig.canvas.width || size[1] !== fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1], msg['forward']);\n",
       "        fig.send_message('refresh', {});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function (fig, msg) {\n",
       "    var x0 = msg['x0'] / fig.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / fig.ratio;\n",
       "    var x1 = msg['x1'] / fig.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / fig.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0,\n",
       "        0,\n",
       "        fig.canvas.width / fig.ratio,\n",
       "        fig.canvas.height / fig.ratio\n",
       "    );\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function (fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function (fig, msg) {\n",
       "    fig.rubberband_canvas.style.cursor = msg['cursor'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_message = function (fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function (fig, _msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function (fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_history_buttons = function (fig, msg) {\n",
       "    for (var key in msg) {\n",
       "        if (!(key in fig.buttons)) {\n",
       "            continue;\n",
       "        }\n",
       "        fig.buttons[key].disabled = !msg[key];\n",
       "        fig.buttons[key].setAttribute('aria-disabled', !msg[key]);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_navigate_mode = function (fig, msg) {\n",
       "    if (msg['mode'] === 'PAN') {\n",
       "        fig.buttons['Pan'].classList.add('active');\n",
       "        fig.buttons['Zoom'].classList.remove('active');\n",
       "    } else if (msg['mode'] === 'ZOOM') {\n",
       "        fig.buttons['Pan'].classList.remove('active');\n",
       "        fig.buttons['Zoom'].classList.add('active');\n",
       "    } else {\n",
       "        fig.buttons['Pan'].classList.remove('active');\n",
       "        fig.buttons['Zoom'].classList.remove('active');\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function () {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message('ack', {});\n",
       "};\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function (fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            var img = evt.data;\n",
       "            if (img.type !== 'image/png') {\n",
       "                /* FIXME: We get \"Resource interpreted as Image but\n",
       "                 * transferred with MIME type text/plain:\" errors on\n",
       "                 * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "                 * to be part of the websocket stream */\n",
       "                img.type = 'image/png';\n",
       "            }\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src\n",
       "                );\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                img\n",
       "            );\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        } else if (\n",
       "            typeof evt.data === 'string' &&\n",
       "            evt.data.slice(0, 21) === 'data:image/png;base64'\n",
       "        ) {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig['handle_' + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\n",
       "                \"No handler for the '\" + msg_type + \"' message type: \",\n",
       "                msg\n",
       "            );\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\n",
       "                    \"Exception inside the 'handler_\" + msg_type + \"' callback:\",\n",
       "                    e,\n",
       "                    e.stack,\n",
       "                    msg\n",
       "                );\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "};\n",
       "\n",
       "// from https://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function (e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e) {\n",
       "        e = window.event;\n",
       "    }\n",
       "    if (e.target) {\n",
       "        targ = e.target;\n",
       "    } else if (e.srcElement) {\n",
       "        targ = e.srcElement;\n",
       "    }\n",
       "    if (targ.nodeType === 3) {\n",
       "        // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "    }\n",
       "\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    var boundingRect = targ.getBoundingClientRect();\n",
       "    var x = e.pageX - (boundingRect.left + document.body.scrollLeft);\n",
       "    var y = e.pageY - (boundingRect.top + document.body.scrollTop);\n",
       "\n",
       "    return { x: x, y: y };\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * https://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys(original) {\n",
       "    return Object.keys(original).reduce(function (obj, key) {\n",
       "        if (typeof original[key] !== 'object') {\n",
       "            obj[key] = original[key];\n",
       "        }\n",
       "        return obj;\n",
       "    }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function (event, name) {\n",
       "    var canvas_pos = mpl.findpos(event);\n",
       "\n",
       "    if (name === 'button_press') {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * this.ratio;\n",
       "    var y = canvas_pos.y * this.ratio;\n",
       "\n",
       "    this.send_message(name, {\n",
       "        x: x,\n",
       "        y: y,\n",
       "        button: event.button,\n",
       "        step: event.step,\n",
       "        guiEvent: simpleKeys(event),\n",
       "    });\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function (_event, _name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.key_event = function (event, name) {\n",
       "    // Prevent repeat events\n",
       "    if (name === 'key_press') {\n",
       "        if (event.key === this._key) {\n",
       "            return;\n",
       "        } else {\n",
       "            this._key = event.key;\n",
       "        }\n",
       "    }\n",
       "    if (name === 'key_release') {\n",
       "        this._key = null;\n",
       "    }\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.key !== 'Control') {\n",
       "        value += 'ctrl+';\n",
       "    }\n",
       "    else if (event.altKey && event.key !== 'Alt') {\n",
       "        value += 'alt+';\n",
       "    }\n",
       "    else if (event.shiftKey && event.key !== 'Shift') {\n",
       "        value += 'shift+';\n",
       "    }\n",
       "\n",
       "    value += 'k' + event.key;\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, { key: value, guiEvent: simpleKeys(event) });\n",
       "    return false;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function (name) {\n",
       "    if (name === 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message('toolbar_button', { name: name });\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function (tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "\n",
       "///////////////// REMAINING CONTENT GENERATED BY embed_js.py /////////////////\n",
       "// prettier-ignore\n",
       "var _JSXTOOLS_RESIZE_OBSERVER=function(A){var t,i=new WeakMap,n=new WeakMap,a=new WeakMap,r=new WeakMap,o=new Set;function s(e){if(!(this instanceof s))throw new TypeError(\"Constructor requires 'new' operator\");i.set(this,e)}function h(){throw new TypeError(\"Function is not a constructor\")}function c(e,t,i,n){e=0 in arguments?Number(arguments[0]):0,t=1 in arguments?Number(arguments[1]):0,i=2 in arguments?Number(arguments[2]):0,n=3 in arguments?Number(arguments[3]):0,this.right=(this.x=this.left=e)+(this.width=i),this.bottom=(this.y=this.top=t)+(this.height=n),Object.freeze(this)}function d(){t=requestAnimationFrame(d);var s=new WeakMap,p=new Set;o.forEach((function(t){r.get(t).forEach((function(i){var r=t instanceof window.SVGElement,o=a.get(t),d=r?0:parseFloat(o.paddingTop),f=r?0:parseFloat(o.paddingRight),l=r?0:parseFloat(o.paddingBottom),u=r?0:parseFloat(o.paddingLeft),g=r?0:parseFloat(o.borderTopWidth),m=r?0:parseFloat(o.borderRightWidth),w=r?0:parseFloat(o.borderBottomWidth),b=u+f,F=d+l,v=(r?0:parseFloat(o.borderLeftWidth))+m,W=g+w,y=r?0:t.offsetHeight-W-t.clientHeight,E=r?0:t.offsetWidth-v-t.clientWidth,R=b+v,z=F+W,M=r?t.width:parseFloat(o.width)-R-E,O=r?t.height:parseFloat(o.height)-z-y;if(n.has(t)){var k=n.get(t);if(k[0]===M&&k[1]===O)return}n.set(t,[M,O]);var S=Object.create(h.prototype);S.target=t,S.contentRect=new c(u,d,M,O),s.has(i)||(s.set(i,[]),p.add(i)),s.get(i).push(S)}))})),p.forEach((function(e){i.get(e).call(e,s.get(e),e)}))}return s.prototype.observe=function(i){if(i instanceof window.Element){r.has(i)||(r.set(i,new Set),o.add(i),a.set(i,window.getComputedStyle(i)));var n=r.get(i);n.has(this)||n.add(this),cancelAnimationFrame(t),t=requestAnimationFrame(d)}},s.prototype.unobserve=function(i){if(i instanceof window.Element&&r.has(i)){var n=r.get(i);n.has(this)&&(n.delete(this),n.size||(r.delete(i),o.delete(i))),n.size||r.delete(i),o.size||cancelAnimationFrame(t)}},A.DOMRectReadOnly=c,A.ResizeObserver=s,A.ResizeObserverEntry=h,A}; // eslint-disable-line\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Left button pans, Right button zooms\\nx/y fixes axis, CTRL fixes aspect\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\\nx/y fixes axis\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pgf\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";/* global mpl */\n",
       "\n",
       "var comm_websocket_adapter = function (comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.binaryType = comm.kernel.ws.binaryType;\n",
       "    ws.readyState = comm.kernel.ws.readyState;\n",
       "    function updateReadyState(_event) {\n",
       "        if (comm.kernel.ws) {\n",
       "            ws.readyState = comm.kernel.ws.readyState;\n",
       "        } else {\n",
       "            ws.readyState = 3; // Closed state.\n",
       "        }\n",
       "    }\n",
       "    comm.kernel.ws.addEventListener('open', updateReadyState);\n",
       "    comm.kernel.ws.addEventListener('close', updateReadyState);\n",
       "    comm.kernel.ws.addEventListener('error', updateReadyState);\n",
       "\n",
       "    ws.close = function () {\n",
       "        comm.close();\n",
       "    };\n",
       "    ws.send = function (m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function (msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        var data = msg['content']['data'];\n",
       "        if (data['blob'] !== undefined) {\n",
       "            data = {\n",
       "                data: new Blob(msg['buffers'], { type: data['blob'] }),\n",
       "            };\n",
       "        }\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(data);\n",
       "    });\n",
       "    return ws;\n",
       "};\n",
       "\n",
       "mpl.mpl_figure_comm = function (comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = document.getElementById(id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm);\n",
       "\n",
       "    function ondownload(figure, _format) {\n",
       "        window.open(figure.canvas.toDataURL());\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy, ondownload, element);\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element;\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error('Failed to find cell for figure', id, fig);\n",
       "        return;\n",
       "    }\n",
       "    fig.cell_info[0].output_area.element.on(\n",
       "        'cleared',\n",
       "        { fig: fig },\n",
       "        fig._remove_fig_handler\n",
       "    );\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function (fig, msg) {\n",
       "    var width = fig.canvas.width / fig.ratio;\n",
       "    fig.cell_info[0].output_area.element.off(\n",
       "        'cleared',\n",
       "        fig._remove_fig_handler\n",
       "    );\n",
       "    fig.resizeObserverInstance.unobserve(fig.canvas_div);\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable();\n",
       "    fig.parent_element.innerHTML =\n",
       "        '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "    fig.close_ws(fig, msg);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.close_ws = function (fig, msg) {\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function (_remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width / this.ratio;\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] =\n",
       "        '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function () {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message('ack', {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () {\n",
       "        fig.push_to_output();\n",
       "    }, 1000);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var toolbar = document.createElement('div');\n",
       "    toolbar.classList = 'btn-toolbar';\n",
       "    this.root.appendChild(toolbar);\n",
       "\n",
       "    function on_click_closure(name) {\n",
       "        return function (_event) {\n",
       "            return fig.toolbar_button_onclick(name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    function on_mouseover_closure(tooltip) {\n",
       "        return function (event) {\n",
       "            if (!event.currentTarget.disabled) {\n",
       "                return fig.toolbar_button_onmouseover(tooltip);\n",
       "            }\n",
       "        };\n",
       "    }\n",
       "\n",
       "    fig.buttons = {};\n",
       "    var buttonGroup = document.createElement('div');\n",
       "    buttonGroup.classList = 'btn-group';\n",
       "    var button;\n",
       "    for (var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            /* Instead of a spacer, we start a new button group. */\n",
       "            if (buttonGroup.hasChildNodes()) {\n",
       "                toolbar.appendChild(buttonGroup);\n",
       "            }\n",
       "            buttonGroup = document.createElement('div');\n",
       "            buttonGroup.classList = 'btn-group';\n",
       "            continue;\n",
       "        }\n",
       "\n",
       "        button = fig.buttons[name] = document.createElement('button');\n",
       "        button.classList = 'btn btn-default';\n",
       "        button.href = '#';\n",
       "        button.title = name;\n",
       "        button.innerHTML = '<i class=\"fa ' + image + ' fa-lg\"></i>';\n",
       "        button.addEventListener('click', on_click_closure(method_name));\n",
       "        button.addEventListener('mouseover', on_mouseover_closure(tooltip));\n",
       "        buttonGroup.appendChild(button);\n",
       "    }\n",
       "\n",
       "    if (buttonGroup.hasChildNodes()) {\n",
       "        toolbar.appendChild(buttonGroup);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = document.createElement('span');\n",
       "    status_bar.classList = 'mpl-message pull-right';\n",
       "    toolbar.appendChild(status_bar);\n",
       "    this.message = status_bar;\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = document.createElement('div');\n",
       "    buttongrp.classList = 'btn-group inline pull-right';\n",
       "    button = document.createElement('button');\n",
       "    button.classList = 'btn btn-mini btn-primary';\n",
       "    button.href = '#';\n",
       "    button.title = 'Stop Interaction';\n",
       "    button.innerHTML = '<i class=\"fa fa-power-off icon-remove icon-large\"></i>';\n",
       "    button.addEventListener('click', function (_evt) {\n",
       "        fig.handle_close(fig, {});\n",
       "    });\n",
       "    button.addEventListener(\n",
       "        'mouseover',\n",
       "        on_mouseover_closure('Stop Interaction')\n",
       "    );\n",
       "    buttongrp.appendChild(button);\n",
       "    var titlebar = this.root.querySelector('.ui-dialog-titlebar');\n",
       "    titlebar.insertBefore(buttongrp, titlebar.firstChild);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._remove_fig_handler = function (event) {\n",
       "    var fig = event.data.fig;\n",
       "    if (event.target !== this) {\n",
       "        // Ignore bubbled events from children.\n",
       "        return;\n",
       "    }\n",
       "    fig.close_ws(fig, {});\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function (el) {\n",
       "    el.style.boxSizing = 'content-box'; // override notebook setting of border-box.\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function (el) {\n",
       "    // this is important to make the div 'focusable\n",
       "    el.setAttribute('tabindex', 0);\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    } else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function (event, _name) {\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which === 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_save = function (fig, _msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "};\n",
       "\n",
       "mpl.find_output_cell = function (html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i = 0; i < ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code') {\n",
       "            for (var j = 0; j < cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] === html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "};\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel !== null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target(\n",
       "        'matplotlib',\n",
       "        mpl.mpl_figure_comm\n",
       "    );\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PolyCollection at 0x7f18445a4a58>"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#Make time lag plot\n",
    "fig = plt.figure(figsize=(8, 12))\n",
    "plt.subplots_adjust(left=0.12, right=0.9, top=0.95, bottom=0.06)\n",
    "\n",
    "plt.subplot(2,1,1)\n",
    "\n",
    "\n",
    "plt.rcParams['xtick.direction'] = 'in'\n",
    "plt.rcParams['ytick.direction'] = 'in'\n",
    "plt.xlim(-4000,4000)\n",
    "\n",
    "plt.plot(ccf_pack_IR_radio[1],ccf_pack_IR_radio[0]*((ccf_pack_IR_radio[2]/len(t_radio))**2),'-',c = 'g')\n",
    "\n",
    "\n",
    "plt.plot(ccf_pack_V_radio[1],ccf_pack_V_radio[0]*((ccf_pack_V_radio[2]/len(t_radio))**2),'-',c = 'b')\n",
    "plt.xlabel('Time lag / days',fontsize=20)\n",
    "plt.ylabel(\"$\\\\rho'$\",fontsize=20)\n",
    "plt.gca().xaxis.set_major_locator(MultipleLocator(1000))\n",
    "plt.gca().yaxis.set_major_locator(MultipleLocator(0.2))\n",
    "plt.gca().xaxis.set_minor_locator(AutoMinorLocator(5))\n",
    "plt.gca().yaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "plt.gca().tick_params(axis='both',labelsize=20)\n",
    "plt.tick_params(top='on', right='on', which='major',length=5, width = 1)\n",
    "plt.tick_params(top='on', right='on', which='minor',length=3)\n",
    "\n",
    "plt.ylim(-0.7,0.75)\n",
    "plt.legend([\"IR vs Radio\",\"opt vs Radio\"],loc='upper right',fontsize=15)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "plt.tick_params(bottom=True, top=True, left=True, right=True)\n",
    "\n",
    "\n",
    "\n",
    "plt.fill_between([0,1000],-0.7,0.75,facecolor = 'pink', alpha = 0.5)\n",
    "plt.fill_between([-2000,-500],-0.7,0.75,facecolor = 'pink', alpha = 0.5)\n",
    "\n",
    "\n",
    "\n",
    "plt.subplot(2,1,2)\n",
    "\n",
    "plt.rcParams['xtick.direction'] = 'in'\n",
    "plt.rcParams['ytick.direction'] = 'in'\n",
    "plt.xlim(-4000,4000)\n",
    "\n",
    "\n",
    "rho_mocked_V_radio_median = np.median(np.array(rho_mocked_V_radio),axis = 0)  # median rho between mocked V band light curves and radio light curve\n",
    "\n",
    "rho_mocked_V_radio_median_3sigma = np.percentile(np.array(rho_mocked_V_radio),99,axis = 0) # 99% upper limit of rho\n",
    "\n",
    "\n",
    "\n",
    "plt.plot(ccf_pack_V_radio[1],ccf_pack_V_radio[0]*((ccf_pack_V_radio[2]/len(t_radio))**2),'-',c = 'b')\n",
    "\n",
    "plt.plot(timelag_mocked_V_radio[0],rho_mocked_V_radio_median,'-',c = 'black',alpha = 1)\n",
    "\n",
    "\n",
    "plt.plot(timelag_mocked_V_radio[0],rho_mocked_V_radio_median_3sigma,'--',c = 'black',alpha = 0.3)\n",
    "\n",
    "\n",
    "plt.xlabel('Time lag / days',fontsize=20)\n",
    "plt.ylabel(\"$\\\\rho'$\",fontsize=20)\n",
    "plt.gca().xaxis.set_major_locator(MultipleLocator(1000))\n",
    "plt.gca().yaxis.set_major_locator(MultipleLocator(0.2))\n",
    "plt.gca().xaxis.set_minor_locator(AutoMinorLocator(5))\n",
    "plt.gca().yaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "plt.gca().tick_params(axis='both',labelsize=20)\n",
    "plt.tick_params(top='on', right='on', which='major',length=5, width = 1)\n",
    "plt.tick_params(top='on', right='on', which='minor',length=3)\n",
    "\n",
    "plt.ylim(-0.7,1.1)\n",
    "plt.legend([\"opt vs Radio\", r\"$\\mathrm{opt_{DRW}}$ vs Radio\",r\"$99\\%$ upper limit\"],loc= 'upper right',fontsize=15)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "plt.tick_params(bottom=True, top=True, left=True, right=True)\n",
    "\n",
    "\n",
    "\n",
    "plt.fill_between([0,1000],-0.7,1.1,facecolor = 'pink', alpha = 0.5)\n",
    "plt.fill_between([-2000,-500],-0.7,1.1,facecolor = 'pink', alpha = 0.5)\n",
    "\n",
    "#plt.savefig('fig4.pdf', dpi = 300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "b9793737",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|█████████████████████████████████████| 20000/20000 [04:56<00:00, 67.37it/s]\n"
     ]
    }
   ],
   "source": [
    "# CCF between optical DRW and radio real\n",
    "rmax_all = np.zeros((20000,))\n",
    "p_rmax_all = np.zeros((20000,))\n",
    "\n",
    "for i in tqdm(range(20000)):\n",
    "    optical_t_seg = optical_t\n",
    "    optical_m_seg = optical_m[:, i]\n",
    "    optical_e_seg = optical_e[:, i]\n",
    "    optical_rebin = wtl.rebin(optical_t_seg, optical_m_seg, optical_e_seg)\n",
    "    ccf_OR = PYCCF.peakcent(t_radio, radio_mag, optical_rebin[0], optical_rebin[1], -4000., 4000., 60., imode=0)\n",
    "    ccf_selmax = np.argmax(ccf_OR[-4][0])\n",
    "    rmax_all[i] = ccf_OR[-3] * np.exp(-(ccf_OR[-4][2][ccf_selmax]/np.max(ccf_OR[-4][2]))**2.)\n",
    "    p_rmax_all[i] = ccf_OR[-1]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "e2820cea",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "/* global mpl */\n",
       "window.mpl = {};\n",
       "\n",
       "mpl.get_websocket_type = function () {\n",
       "    if (typeof WebSocket !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof MozWebSocket !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert(\n",
       "            'Your browser does not have WebSocket support. ' +\n",
       "                'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "                'Firefox 4 and 5 are also supported but you ' +\n",
       "                'have to enable WebSockets in about:config.'\n",
       "        );\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure = function (figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = this.ws.binaryType !== undefined;\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById('mpl-warnings');\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent =\n",
       "                'This browser does not support binary websocket messages. ' +\n",
       "                'Performance may be slow.';\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = document.createElement('div');\n",
       "    this.root.setAttribute('style', 'display: inline-block');\n",
       "    this._root_extra_style(this.root);\n",
       "\n",
       "    parent_element.appendChild(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen = function () {\n",
       "        fig.send_message('supports_binary', { value: fig.supports_binary });\n",
       "        fig.send_message('send_image_mode', {});\n",
       "        if (fig.ratio !== 1) {\n",
       "            fig.send_message('set_device_pixel_ratio', {\n",
       "                device_pixel_ratio: fig.ratio,\n",
       "            });\n",
       "        }\n",
       "        fig.send_message('refresh', {});\n",
       "    };\n",
       "\n",
       "    this.imageObj.onload = function () {\n",
       "        if (fig.image_mode === 'full') {\n",
       "            // Full images could contain transparency (where diff images\n",
       "            // almost always do), so we need to clear the canvas so that\n",
       "            // there is no ghosting.\n",
       "            fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "        }\n",
       "        fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "    };\n",
       "\n",
       "    this.imageObj.onunload = function () {\n",
       "        fig.ws.close();\n",
       "    };\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_header = function () {\n",
       "    var titlebar = document.createElement('div');\n",
       "    titlebar.classList =\n",
       "        'ui-dialog-titlebar ui-widget-header ui-corner-all ui-helper-clearfix';\n",
       "    var titletext = document.createElement('div');\n",
       "    titletext.classList = 'ui-dialog-title';\n",
       "    titletext.setAttribute(\n",
       "        'style',\n",
       "        'width: 100%; text-align: center; padding: 3px;'\n",
       "    );\n",
       "    titlebar.appendChild(titletext);\n",
       "    this.root.appendChild(titlebar);\n",
       "    this.header = titletext;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function (_canvas_div) {};\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function (_canvas_div) {};\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = (this.canvas_div = document.createElement('div'));\n",
       "    canvas_div.setAttribute(\n",
       "        'style',\n",
       "        'border: 1px solid #ddd;' +\n",
       "            'box-sizing: content-box;' +\n",
       "            'clear: both;' +\n",
       "            'min-height: 1px;' +\n",
       "            'min-width: 1px;' +\n",
       "            'outline: 0;' +\n",
       "            'overflow: hidden;' +\n",
       "            'position: relative;' +\n",
       "            'resize: both;'\n",
       "    );\n",
       "\n",
       "    function on_keyboard_event_closure(name) {\n",
       "        return function (event) {\n",
       "            return fig.key_event(event, name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    canvas_div.addEventListener(\n",
       "        'keydown',\n",
       "        on_keyboard_event_closure('key_press')\n",
       "    );\n",
       "    canvas_div.addEventListener(\n",
       "        'keyup',\n",
       "        on_keyboard_event_closure('key_release')\n",
       "    );\n",
       "\n",
       "    this._canvas_extra_style(canvas_div);\n",
       "    this.root.appendChild(canvas_div);\n",
       "\n",
       "    var canvas = (this.canvas = document.createElement('canvas'));\n",
       "    canvas.classList.add('mpl-canvas');\n",
       "    canvas.setAttribute('style', 'box-sizing: content-box;');\n",
       "\n",
       "    this.context = canvas.getContext('2d');\n",
       "\n",
       "    var backingStore =\n",
       "        this.context.backingStorePixelRatio ||\n",
       "        this.context.webkitBackingStorePixelRatio ||\n",
       "        this.context.mozBackingStorePixelRatio ||\n",
       "        this.context.msBackingStorePixelRatio ||\n",
       "        this.context.oBackingStorePixelRatio ||\n",
       "        this.context.backingStorePixelRatio ||\n",
       "        1;\n",
       "\n",
       "    this.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband_canvas = (this.rubberband_canvas = document.createElement(\n",
       "        'canvas'\n",
       "    ));\n",
       "    rubberband_canvas.setAttribute(\n",
       "        'style',\n",
       "        'box-sizing: content-box; position: absolute; left: 0; top: 0; z-index: 1;'\n",
       "    );\n",
       "\n",
       "    // Apply a ponyfill if ResizeObserver is not implemented by browser.\n",
       "    if (this.ResizeObserver === undefined) {\n",
       "        if (window.ResizeObserver !== undefined) {\n",
       "            this.ResizeObserver = window.ResizeObserver;\n",
       "        } else {\n",
       "            var obs = _JSXTOOLS_RESIZE_OBSERVER({});\n",
       "            this.ResizeObserver = obs.ResizeObserver;\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.resizeObserverInstance = new this.ResizeObserver(function (entries) {\n",
       "        var nentries = entries.length;\n",
       "        for (var i = 0; i < nentries; i++) {\n",
       "            var entry = entries[i];\n",
       "            var width, height;\n",
       "            if (entry.contentBoxSize) {\n",
       "                if (entry.contentBoxSize instanceof Array) {\n",
       "                    // Chrome 84 implements new version of spec.\n",
       "                    width = entry.contentBoxSize[0].inlineSize;\n",
       "                    height = entry.contentBoxSize[0].blockSize;\n",
       "                } else {\n",
       "                    // Firefox implements old version of spec.\n",
       "                    width = entry.contentBoxSize.inlineSize;\n",
       "                    height = entry.contentBoxSize.blockSize;\n",
       "                }\n",
       "            } else {\n",
       "                // Chrome <84 implements even older version of spec.\n",
       "                width = entry.contentRect.width;\n",
       "                height = entry.contentRect.height;\n",
       "            }\n",
       "\n",
       "            // Keep the size of the canvas and rubber band canvas in sync with\n",
       "            // the canvas container.\n",
       "            if (entry.devicePixelContentBoxSize) {\n",
       "                // Chrome 84 implements new version of spec.\n",
       "                canvas.setAttribute(\n",
       "                    'width',\n",
       "                    entry.devicePixelContentBoxSize[0].inlineSize\n",
       "                );\n",
       "                canvas.setAttribute(\n",
       "                    'height',\n",
       "                    entry.devicePixelContentBoxSize[0].blockSize\n",
       "                );\n",
       "            } else {\n",
       "                canvas.setAttribute('width', width * fig.ratio);\n",
       "                canvas.setAttribute('height', height * fig.ratio);\n",
       "            }\n",
       "            canvas.setAttribute(\n",
       "                'style',\n",
       "                'width: ' + width + 'px; height: ' + height + 'px;'\n",
       "            );\n",
       "\n",
       "            rubberband_canvas.setAttribute('width', width);\n",
       "            rubberband_canvas.setAttribute('height', height);\n",
       "\n",
       "            // And update the size in Python. We ignore the initial 0/0 size\n",
       "            // that occurs as the element is placed into the DOM, which should\n",
       "            // otherwise not happen due to the minimum size styling.\n",
       "            if (fig.ws.readyState == 1 && width != 0 && height != 0) {\n",
       "                fig.request_resize(width, height);\n",
       "            }\n",
       "        }\n",
       "    });\n",
       "    this.resizeObserverInstance.observe(canvas_div);\n",
       "\n",
       "    function on_mouse_event_closure(name) {\n",
       "        return function (event) {\n",
       "            return fig.mouse_event(event, name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mousedown',\n",
       "        on_mouse_event_closure('button_press')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseup',\n",
       "        on_mouse_event_closure('button_release')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'dblclick',\n",
       "        on_mouse_event_closure('dblclick')\n",
       "    );\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mousemove',\n",
       "        on_mouse_event_closure('motion_notify')\n",
       "    );\n",
       "\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseenter',\n",
       "        on_mouse_event_closure('figure_enter')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseleave',\n",
       "        on_mouse_event_closure('figure_leave')\n",
       "    );\n",
       "\n",
       "    canvas_div.addEventListener('wheel', function (event) {\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        on_mouse_event_closure('scroll')(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.appendChild(canvas);\n",
       "    canvas_div.appendChild(rubberband_canvas);\n",
       "\n",
       "    this.rubberband_context = rubberband_canvas.getContext('2d');\n",
       "    this.rubberband_context.strokeStyle = '#000000';\n",
       "\n",
       "    this._resize_canvas = function (width, height, forward) {\n",
       "        if (forward) {\n",
       "            canvas_div.style.width = width + 'px';\n",
       "            canvas_div.style.height = height + 'px';\n",
       "        }\n",
       "    };\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    this.rubberband_canvas.addEventListener('contextmenu', function (_e) {\n",
       "        event.preventDefault();\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus() {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var toolbar = document.createElement('div');\n",
       "    toolbar.classList = 'mpl-toolbar';\n",
       "    this.root.appendChild(toolbar);\n",
       "\n",
       "    function on_click_closure(name) {\n",
       "        return function (_event) {\n",
       "            return fig.toolbar_button_onclick(name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    function on_mouseover_closure(tooltip) {\n",
       "        return function (event) {\n",
       "            if (!event.currentTarget.disabled) {\n",
       "                return fig.toolbar_button_onmouseover(tooltip);\n",
       "            }\n",
       "        };\n",
       "    }\n",
       "\n",
       "    fig.buttons = {};\n",
       "    var buttonGroup = document.createElement('div');\n",
       "    buttonGroup.classList = 'mpl-button-group';\n",
       "    for (var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            /* Instead of a spacer, we start a new button group. */\n",
       "            if (buttonGroup.hasChildNodes()) {\n",
       "                toolbar.appendChild(buttonGroup);\n",
       "            }\n",
       "            buttonGroup = document.createElement('div');\n",
       "            buttonGroup.classList = 'mpl-button-group';\n",
       "            continue;\n",
       "        }\n",
       "\n",
       "        var button = (fig.buttons[name] = document.createElement('button'));\n",
       "        button.classList = 'mpl-widget';\n",
       "        button.setAttribute('role', 'button');\n",
       "        button.setAttribute('aria-disabled', 'false');\n",
       "        button.addEventListener('click', on_click_closure(method_name));\n",
       "        button.addEventListener('mouseover', on_mouseover_closure(tooltip));\n",
       "\n",
       "        var icon_img = document.createElement('img');\n",
       "        icon_img.src = '_images/' + image + '.png';\n",
       "        icon_img.srcset = '_images/' + image + '_large.png 2x';\n",
       "        icon_img.alt = tooltip;\n",
       "        button.appendChild(icon_img);\n",
       "\n",
       "        buttonGroup.appendChild(button);\n",
       "    }\n",
       "\n",
       "    if (buttonGroup.hasChildNodes()) {\n",
       "        toolbar.appendChild(buttonGroup);\n",
       "    }\n",
       "\n",
       "    var fmt_picker = document.createElement('select');\n",
       "    fmt_picker.classList = 'mpl-widget';\n",
       "    toolbar.appendChild(fmt_picker);\n",
       "    this.format_dropdown = fmt_picker;\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = document.createElement('option');\n",
       "        option.selected = fmt === mpl.default_extension;\n",
       "        option.innerHTML = fmt;\n",
       "        fmt_picker.appendChild(option);\n",
       "    }\n",
       "\n",
       "    var status_bar = document.createElement('span');\n",
       "    status_bar.classList = 'mpl-message';\n",
       "    toolbar.appendChild(status_bar);\n",
       "    this.message = status_bar;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.request_resize = function (x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', { width: x_pixels, height: y_pixels });\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.send_message = function (type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function () {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({ type: 'draw', figure_id: this.id }));\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_save = function (fig, _msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function (fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] !== fig.canvas.width || size[1] !== fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1], msg['forward']);\n",
       "        fig.send_message('refresh', {});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function (fig, msg) {\n",
       "    var x0 = msg['x0'] / fig.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / fig.ratio;\n",
       "    var x1 = msg['x1'] / fig.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / fig.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0,\n",
       "        0,\n",
       "        fig.canvas.width / fig.ratio,\n",
       "        fig.canvas.height / fig.ratio\n",
       "    );\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function (fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function (fig, msg) {\n",
       "    fig.rubberband_canvas.style.cursor = msg['cursor'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_message = function (fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function (fig, _msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function (fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_history_buttons = function (fig, msg) {\n",
       "    for (var key in msg) {\n",
       "        if (!(key in fig.buttons)) {\n",
       "            continue;\n",
       "        }\n",
       "        fig.buttons[key].disabled = !msg[key];\n",
       "        fig.buttons[key].setAttribute('aria-disabled', !msg[key]);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_navigate_mode = function (fig, msg) {\n",
       "    if (msg['mode'] === 'PAN') {\n",
       "        fig.buttons['Pan'].classList.add('active');\n",
       "        fig.buttons['Zoom'].classList.remove('active');\n",
       "    } else if (msg['mode'] === 'ZOOM') {\n",
       "        fig.buttons['Pan'].classList.remove('active');\n",
       "        fig.buttons['Zoom'].classList.add('active');\n",
       "    } else {\n",
       "        fig.buttons['Pan'].classList.remove('active');\n",
       "        fig.buttons['Zoom'].classList.remove('active');\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function () {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message('ack', {});\n",
       "};\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function (fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            var img = evt.data;\n",
       "            if (img.type !== 'image/png') {\n",
       "                /* FIXME: We get \"Resource interpreted as Image but\n",
       "                 * transferred with MIME type text/plain:\" errors on\n",
       "                 * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "                 * to be part of the websocket stream */\n",
       "                img.type = 'image/png';\n",
       "            }\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src\n",
       "                );\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                img\n",
       "            );\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        } else if (\n",
       "            typeof evt.data === 'string' &&\n",
       "            evt.data.slice(0, 21) === 'data:image/png;base64'\n",
       "        ) {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig['handle_' + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\n",
       "                \"No handler for the '\" + msg_type + \"' message type: \",\n",
       "                msg\n",
       "            );\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\n",
       "                    \"Exception inside the 'handler_\" + msg_type + \"' callback:\",\n",
       "                    e,\n",
       "                    e.stack,\n",
       "                    msg\n",
       "                );\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "};\n",
       "\n",
       "// from https://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function (e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e) {\n",
       "        e = window.event;\n",
       "    }\n",
       "    if (e.target) {\n",
       "        targ = e.target;\n",
       "    } else if (e.srcElement) {\n",
       "        targ = e.srcElement;\n",
       "    }\n",
       "    if (targ.nodeType === 3) {\n",
       "        // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "    }\n",
       "\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    var boundingRect = targ.getBoundingClientRect();\n",
       "    var x = e.pageX - (boundingRect.left + document.body.scrollLeft);\n",
       "    var y = e.pageY - (boundingRect.top + document.body.scrollTop);\n",
       "\n",
       "    return { x: x, y: y };\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * https://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys(original) {\n",
       "    return Object.keys(original).reduce(function (obj, key) {\n",
       "        if (typeof original[key] !== 'object') {\n",
       "            obj[key] = original[key];\n",
       "        }\n",
       "        return obj;\n",
       "    }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function (event, name) {\n",
       "    var canvas_pos = mpl.findpos(event);\n",
       "\n",
       "    if (name === 'button_press') {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * this.ratio;\n",
       "    var y = canvas_pos.y * this.ratio;\n",
       "\n",
       "    this.send_message(name, {\n",
       "        x: x,\n",
       "        y: y,\n",
       "        button: event.button,\n",
       "        step: event.step,\n",
       "        guiEvent: simpleKeys(event),\n",
       "    });\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function (_event, _name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.key_event = function (event, name) {\n",
       "    // Prevent repeat events\n",
       "    if (name === 'key_press') {\n",
       "        if (event.key === this._key) {\n",
       "            return;\n",
       "        } else {\n",
       "            this._key = event.key;\n",
       "        }\n",
       "    }\n",
       "    if (name === 'key_release') {\n",
       "        this._key = null;\n",
       "    }\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.key !== 'Control') {\n",
       "        value += 'ctrl+';\n",
       "    }\n",
       "    else if (event.altKey && event.key !== 'Alt') {\n",
       "        value += 'alt+';\n",
       "    }\n",
       "    else if (event.shiftKey && event.key !== 'Shift') {\n",
       "        value += 'shift+';\n",
       "    }\n",
       "\n",
       "    value += 'k' + event.key;\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, { key: value, guiEvent: simpleKeys(event) });\n",
       "    return false;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function (name) {\n",
       "    if (name === 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message('toolbar_button', { name: name });\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function (tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "\n",
       "///////////////// REMAINING CONTENT GENERATED BY embed_js.py /////////////////\n",
       "// prettier-ignore\n",
       "var _JSXTOOLS_RESIZE_OBSERVER=function(A){var t,i=new WeakMap,n=new WeakMap,a=new WeakMap,r=new WeakMap,o=new Set;function s(e){if(!(this instanceof s))throw new TypeError(\"Constructor requires 'new' operator\");i.set(this,e)}function h(){throw new TypeError(\"Function is not a constructor\")}function c(e,t,i,n){e=0 in arguments?Number(arguments[0]):0,t=1 in arguments?Number(arguments[1]):0,i=2 in arguments?Number(arguments[2]):0,n=3 in arguments?Number(arguments[3]):0,this.right=(this.x=this.left=e)+(this.width=i),this.bottom=(this.y=this.top=t)+(this.height=n),Object.freeze(this)}function d(){t=requestAnimationFrame(d);var s=new WeakMap,p=new Set;o.forEach((function(t){r.get(t).forEach((function(i){var r=t instanceof window.SVGElement,o=a.get(t),d=r?0:parseFloat(o.paddingTop),f=r?0:parseFloat(o.paddingRight),l=r?0:parseFloat(o.paddingBottom),u=r?0:parseFloat(o.paddingLeft),g=r?0:parseFloat(o.borderTopWidth),m=r?0:parseFloat(o.borderRightWidth),w=r?0:parseFloat(o.borderBottomWidth),b=u+f,F=d+l,v=(r?0:parseFloat(o.borderLeftWidth))+m,W=g+w,y=r?0:t.offsetHeight-W-t.clientHeight,E=r?0:t.offsetWidth-v-t.clientWidth,R=b+v,z=F+W,M=r?t.width:parseFloat(o.width)-R-E,O=r?t.height:parseFloat(o.height)-z-y;if(n.has(t)){var k=n.get(t);if(k[0]===M&&k[1]===O)return}n.set(t,[M,O]);var S=Object.create(h.prototype);S.target=t,S.contentRect=new c(u,d,M,O),s.has(i)||(s.set(i,[]),p.add(i)),s.get(i).push(S)}))})),p.forEach((function(e){i.get(e).call(e,s.get(e),e)}))}return s.prototype.observe=function(i){if(i instanceof window.Element){r.has(i)||(r.set(i,new Set),o.add(i),a.set(i,window.getComputedStyle(i)));var n=r.get(i);n.has(this)||n.add(this),cancelAnimationFrame(t),t=requestAnimationFrame(d)}},s.prototype.unobserve=function(i){if(i instanceof window.Element&&r.has(i)){var n=r.get(i);n.has(this)&&(n.delete(this),n.size||(r.delete(i),o.delete(i))),n.size||r.delete(i),o.size||cancelAnimationFrame(t)}},A.DOMRectReadOnly=c,A.ResizeObserver=s,A.ResizeObserverEntry=h,A}; // eslint-disable-line\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Left button pans, Right button zooms\\nx/y fixes axis, CTRL fixes aspect\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\\nx/y fixes axis\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pgf\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";/* global mpl */\n",
       "\n",
       "var comm_websocket_adapter = function (comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.binaryType = comm.kernel.ws.binaryType;\n",
       "    ws.readyState = comm.kernel.ws.readyState;\n",
       "    function updateReadyState(_event) {\n",
       "        if (comm.kernel.ws) {\n",
       "            ws.readyState = comm.kernel.ws.readyState;\n",
       "        } else {\n",
       "            ws.readyState = 3; // Closed state.\n",
       "        }\n",
       "    }\n",
       "    comm.kernel.ws.addEventListener('open', updateReadyState);\n",
       "    comm.kernel.ws.addEventListener('close', updateReadyState);\n",
       "    comm.kernel.ws.addEventListener('error', updateReadyState);\n",
       "\n",
       "    ws.close = function () {\n",
       "        comm.close();\n",
       "    };\n",
       "    ws.send = function (m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function (msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        var data = msg['content']['data'];\n",
       "        if (data['blob'] !== undefined) {\n",
       "            data = {\n",
       "                data: new Blob(msg['buffers'], { type: data['blob'] }),\n",
       "            };\n",
       "        }\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(data);\n",
       "    });\n",
       "    return ws;\n",
       "};\n",
       "\n",
       "mpl.mpl_figure_comm = function (comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = document.getElementById(id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm);\n",
       "\n",
       "    function ondownload(figure, _format) {\n",
       "        window.open(figure.canvas.toDataURL());\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy, ondownload, element);\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element;\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error('Failed to find cell for figure', id, fig);\n",
       "        return;\n",
       "    }\n",
       "    fig.cell_info[0].output_area.element.on(\n",
       "        'cleared',\n",
       "        { fig: fig },\n",
       "        fig._remove_fig_handler\n",
       "    );\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function (fig, msg) {\n",
       "    var width = fig.canvas.width / fig.ratio;\n",
       "    fig.cell_info[0].output_area.element.off(\n",
       "        'cleared',\n",
       "        fig._remove_fig_handler\n",
       "    );\n",
       "    fig.resizeObserverInstance.unobserve(fig.canvas_div);\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable();\n",
       "    fig.parent_element.innerHTML =\n",
       "        '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "    fig.close_ws(fig, msg);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.close_ws = function (fig, msg) {\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function (_remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width / this.ratio;\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] =\n",
       "        '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function () {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message('ack', {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () {\n",
       "        fig.push_to_output();\n",
       "    }, 1000);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var toolbar = document.createElement('div');\n",
       "    toolbar.classList = 'btn-toolbar';\n",
       "    this.root.appendChild(toolbar);\n",
       "\n",
       "    function on_click_closure(name) {\n",
       "        return function (_event) {\n",
       "            return fig.toolbar_button_onclick(name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    function on_mouseover_closure(tooltip) {\n",
       "        return function (event) {\n",
       "            if (!event.currentTarget.disabled) {\n",
       "                return fig.toolbar_button_onmouseover(tooltip);\n",
       "            }\n",
       "        };\n",
       "    }\n",
       "\n",
       "    fig.buttons = {};\n",
       "    var buttonGroup = document.createElement('div');\n",
       "    buttonGroup.classList = 'btn-group';\n",
       "    var button;\n",
       "    for (var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            /* Instead of a spacer, we start a new button group. */\n",
       "            if (buttonGroup.hasChildNodes()) {\n",
       "                toolbar.appendChild(buttonGroup);\n",
       "            }\n",
       "            buttonGroup = document.createElement('div');\n",
       "            buttonGroup.classList = 'btn-group';\n",
       "            continue;\n",
       "        }\n",
       "\n",
       "        button = fig.buttons[name] = document.createElement('button');\n",
       "        button.classList = 'btn btn-default';\n",
       "        button.href = '#';\n",
       "        button.title = name;\n",
       "        button.innerHTML = '<i class=\"fa ' + image + ' fa-lg\"></i>';\n",
       "        button.addEventListener('click', on_click_closure(method_name));\n",
       "        button.addEventListener('mouseover', on_mouseover_closure(tooltip));\n",
       "        buttonGroup.appendChild(button);\n",
       "    }\n",
       "\n",
       "    if (buttonGroup.hasChildNodes()) {\n",
       "        toolbar.appendChild(buttonGroup);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = document.createElement('span');\n",
       "    status_bar.classList = 'mpl-message pull-right';\n",
       "    toolbar.appendChild(status_bar);\n",
       "    this.message = status_bar;\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = document.createElement('div');\n",
       "    buttongrp.classList = 'btn-group inline pull-right';\n",
       "    button = document.createElement('button');\n",
       "    button.classList = 'btn btn-mini btn-primary';\n",
       "    button.href = '#';\n",
       "    button.title = 'Stop Interaction';\n",
       "    button.innerHTML = '<i class=\"fa fa-power-off icon-remove icon-large\"></i>';\n",
       "    button.addEventListener('click', function (_evt) {\n",
       "        fig.handle_close(fig, {});\n",
       "    });\n",
       "    button.addEventListener(\n",
       "        'mouseover',\n",
       "        on_mouseover_closure('Stop Interaction')\n",
       "    );\n",
       "    buttongrp.appendChild(button);\n",
       "    var titlebar = this.root.querySelector('.ui-dialog-titlebar');\n",
       "    titlebar.insertBefore(buttongrp, titlebar.firstChild);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._remove_fig_handler = function (event) {\n",
       "    var fig = event.data.fig;\n",
       "    if (event.target !== this) {\n",
       "        // Ignore bubbled events from children.\n",
       "        return;\n",
       "    }\n",
       "    fig.close_ws(fig, {});\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function (el) {\n",
       "    el.style.boxSizing = 'content-box'; // override notebook setting of border-box.\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function (el) {\n",
       "    // this is important to make the div 'focusable\n",
       "    el.setAttribute('tabindex', 0);\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    } else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function (event, _name) {\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which === 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_save = function (fig, _msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "};\n",
       "\n",
       "mpl.find_output_cell = function (html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i = 0; i < ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code') {\n",
       "            for (var j = 0; j < cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] === html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "};\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel !== null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target(\n",
       "        'matplotlib',\n",
       "        mpl.mpl_figure_comm\n",
       "    );\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"2400\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "\n",
    "from matplotlib.ticker import FuncFormatter\n",
    "\n",
    "fig= plt.figure(figsize=(8, 6),dpi=300)\n",
    "plt.subplots_adjust(left=0.1, right=0.87, top=0.9, bottom=0.12)\n",
    "\n",
    "ax1 = fig.add_subplot(111)\n",
    "\n",
    "\n",
    "ax1.hist(np.log10(p_rmax_all),bins=100,range = [np.log10(0.0000008),np.log10(0.3)],cumulative=False,density=False,alpha = 0.4)\n",
    "\n",
    "\n",
    "\n",
    "plt.vlines(x = np.log10(np.median(p_rmax_all)),ymin = 0,ymax = 1600,color = 'r')\n",
    "plt.vlines(x = np.log10(6.e-6),ymin = 0,ymax = 1600,color = 'black')\n",
    "\n",
    "\n",
    "\n",
    "plt.gca().xaxis.set_major_locator(MultipleLocator(1))\n",
    "plt.gca().yaxis.set_major_locator(MultipleLocator(100))\n",
    "plt.gca().xaxis.set_minor_locator(AutoMinorLocator(5))\n",
    "plt.gca().yaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "plt.gca().tick_params(axis='both',labelsize=20)\n",
    "plt.tick_params(top='on', right='on', which='major',length=5, width = 1)\n",
    "plt.tick_params(top='on', right='on', which='minor',length=3)\n",
    "\n",
    "plt.ylim(0,750)\n",
    "plt.legend([ \"$\\log_{10}(p_{\\mathrm{median}})$\", \"$\\log_{10}(p_{\\mathrm{opt\\ vs\\ Radio}})$\"],loc= [0,0.8],fontsize=13)\n",
    "\n",
    "plt.xlabel(r\"$\\log_{10}(p)$\",fontsize=20)\n",
    "plt.ylabel(\"$N$\",fontsize=20)\n",
    "\n",
    "\n",
    "ax2=ax1.twinx()\n",
    "\n",
    "rho_percent,rho,c = plt.hist(p_rmax_all,bins=8000,range = [0.0000008,0.3],cumulative=True,density=True)\n",
    "\n",
    "plt.plot(np.log10(rho),np.concatenate(([0],rho_percent)),color = 'purple')\n",
    "\n",
    "\n",
    "plt.gca().yaxis.set_major_locator(MultipleLocator(0.2))\n",
    "plt.gca().yaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "plt.tick_params(top='on', right='on', which='major',length=5, width = 1)\n",
    "plt.tick_params(top='on', right='on', which='minor',length=3)\n",
    "plt.ylabel(\"$f$\",fontsize=20)\n",
    "plt.xlim(-6.45,0)\n",
    "plt.ylim(0,1.05)\n",
    "ax2.set_yticks([0, 0.2, 0.4, 0.6, 0.8, 1],['$0\\%$', '$20\\%$', '$40\\%$', '$60\\%$', '$80\\%$', '$100\\%$'],fontsize=20)\n",
    "\n",
    "\n",
    "#plt.savefig('fig5.pdf', dpi = 300)   "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "a83d666e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# time lag: synthetic_V-IR\n",
    "lag_range = [-4000, 4000]  #Time lag range to consider in the CCF (days). Must be small enough that there is some overlap between light curves at that shift (i.e., if the light curves span 80 days, these values must be less than 80 days)\n",
    "interp = 60 #Interpolation time step (days). Must be less than the average cadence of the observations, but too small will introduce noise.\n",
    "nsim = 500  #Number of Monte Carlo iterations for calculation of uncertainties\n",
    "mcmode = 0  #Do both FR/RSS sampling (1 = RSS only, 2 = FR only) \n",
    "sigmode = 0.2  #Choose the threshold for considering a measurement \"significant\". sigmode = 0.2 will consider all CCFs with r_max <= 0.2 as \"failed\". See code for different sigmodes.\n",
    "\n",
    "\n",
    "tlag_peak_V_IR, status_peak_V_IR, tlag_centroid_V_IR, status_centroid_V_IR, ccf_pack_V_IR, max_rval_V_IR, status_rval_V_IR, pval_V_IR = myccf.peakcent(rebin_V[0],rebin_V[1], t_IR, W1, lag_range[0], lag_range[1],tunit=interp, imode=1 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "9c563491",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "/* global mpl */\n",
       "window.mpl = {};\n",
       "\n",
       "mpl.get_websocket_type = function () {\n",
       "    if (typeof WebSocket !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof MozWebSocket !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert(\n",
       "            'Your browser does not have WebSocket support. ' +\n",
       "                'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "                'Firefox 4 and 5 are also supported but you ' +\n",
       "                'have to enable WebSockets in about:config.'\n",
       "        );\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure = function (figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = this.ws.binaryType !== undefined;\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById('mpl-warnings');\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent =\n",
       "                'This browser does not support binary websocket messages. ' +\n",
       "                'Performance may be slow.';\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = document.createElement('div');\n",
       "    this.root.setAttribute('style', 'display: inline-block');\n",
       "    this._root_extra_style(this.root);\n",
       "\n",
       "    parent_element.appendChild(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen = function () {\n",
       "        fig.send_message('supports_binary', { value: fig.supports_binary });\n",
       "        fig.send_message('send_image_mode', {});\n",
       "        if (fig.ratio !== 1) {\n",
       "            fig.send_message('set_device_pixel_ratio', {\n",
       "                device_pixel_ratio: fig.ratio,\n",
       "            });\n",
       "        }\n",
       "        fig.send_message('refresh', {});\n",
       "    };\n",
       "\n",
       "    this.imageObj.onload = function () {\n",
       "        if (fig.image_mode === 'full') {\n",
       "            // Full images could contain transparency (where diff images\n",
       "            // almost always do), so we need to clear the canvas so that\n",
       "            // there is no ghosting.\n",
       "            fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "        }\n",
       "        fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "    };\n",
       "\n",
       "    this.imageObj.onunload = function () {\n",
       "        fig.ws.close();\n",
       "    };\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_header = function () {\n",
       "    var titlebar = document.createElement('div');\n",
       "    titlebar.classList =\n",
       "        'ui-dialog-titlebar ui-widget-header ui-corner-all ui-helper-clearfix';\n",
       "    var titletext = document.createElement('div');\n",
       "    titletext.classList = 'ui-dialog-title';\n",
       "    titletext.setAttribute(\n",
       "        'style',\n",
       "        'width: 100%; text-align: center; padding: 3px;'\n",
       "    );\n",
       "    titlebar.appendChild(titletext);\n",
       "    this.root.appendChild(titlebar);\n",
       "    this.header = titletext;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function (_canvas_div) {};\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function (_canvas_div) {};\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = (this.canvas_div = document.createElement('div'));\n",
       "    canvas_div.setAttribute(\n",
       "        'style',\n",
       "        'border: 1px solid #ddd;' +\n",
       "            'box-sizing: content-box;' +\n",
       "            'clear: both;' +\n",
       "            'min-height: 1px;' +\n",
       "            'min-width: 1px;' +\n",
       "            'outline: 0;' +\n",
       "            'overflow: hidden;' +\n",
       "            'position: relative;' +\n",
       "            'resize: both;'\n",
       "    );\n",
       "\n",
       "    function on_keyboard_event_closure(name) {\n",
       "        return function (event) {\n",
       "            return fig.key_event(event, name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    canvas_div.addEventListener(\n",
       "        'keydown',\n",
       "        on_keyboard_event_closure('key_press')\n",
       "    );\n",
       "    canvas_div.addEventListener(\n",
       "        'keyup',\n",
       "        on_keyboard_event_closure('key_release')\n",
       "    );\n",
       "\n",
       "    this._canvas_extra_style(canvas_div);\n",
       "    this.root.appendChild(canvas_div);\n",
       "\n",
       "    var canvas = (this.canvas = document.createElement('canvas'));\n",
       "    canvas.classList.add('mpl-canvas');\n",
       "    canvas.setAttribute('style', 'box-sizing: content-box;');\n",
       "\n",
       "    this.context = canvas.getContext('2d');\n",
       "\n",
       "    var backingStore =\n",
       "        this.context.backingStorePixelRatio ||\n",
       "        this.context.webkitBackingStorePixelRatio ||\n",
       "        this.context.mozBackingStorePixelRatio ||\n",
       "        this.context.msBackingStorePixelRatio ||\n",
       "        this.context.oBackingStorePixelRatio ||\n",
       "        this.context.backingStorePixelRatio ||\n",
       "        1;\n",
       "\n",
       "    this.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "\n",
       "    var rubberband_canvas = (this.rubberband_canvas = document.createElement(\n",
       "        'canvas'\n",
       "    ));\n",
       "    rubberband_canvas.setAttribute(\n",
       "        'style',\n",
       "        'box-sizing: content-box; position: absolute; left: 0; top: 0; z-index: 1;'\n",
       "    );\n",
       "\n",
       "    // Apply a ponyfill if ResizeObserver is not implemented by browser.\n",
       "    if (this.ResizeObserver === undefined) {\n",
       "        if (window.ResizeObserver !== undefined) {\n",
       "            this.ResizeObserver = window.ResizeObserver;\n",
       "        } else {\n",
       "            var obs = _JSXTOOLS_RESIZE_OBSERVER({});\n",
       "            this.ResizeObserver = obs.ResizeObserver;\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.resizeObserverInstance = new this.ResizeObserver(function (entries) {\n",
       "        var nentries = entries.length;\n",
       "        for (var i = 0; i < nentries; i++) {\n",
       "            var entry = entries[i];\n",
       "            var width, height;\n",
       "            if (entry.contentBoxSize) {\n",
       "                if (entry.contentBoxSize instanceof Array) {\n",
       "                    // Chrome 84 implements new version of spec.\n",
       "                    width = entry.contentBoxSize[0].inlineSize;\n",
       "                    height = entry.contentBoxSize[0].blockSize;\n",
       "                } else {\n",
       "                    // Firefox implements old version of spec.\n",
       "                    width = entry.contentBoxSize.inlineSize;\n",
       "                    height = entry.contentBoxSize.blockSize;\n",
       "                }\n",
       "            } else {\n",
       "                // Chrome <84 implements even older version of spec.\n",
       "                width = entry.contentRect.width;\n",
       "                height = entry.contentRect.height;\n",
       "            }\n",
       "\n",
       "            // Keep the size of the canvas and rubber band canvas in sync with\n",
       "            // the canvas container.\n",
       "            if (entry.devicePixelContentBoxSize) {\n",
       "                // Chrome 84 implements new version of spec.\n",
       "                canvas.setAttribute(\n",
       "                    'width',\n",
       "                    entry.devicePixelContentBoxSize[0].inlineSize\n",
       "                );\n",
       "                canvas.setAttribute(\n",
       "                    'height',\n",
       "                    entry.devicePixelContentBoxSize[0].blockSize\n",
       "                );\n",
       "            } else {\n",
       "                canvas.setAttribute('width', width * fig.ratio);\n",
       "                canvas.setAttribute('height', height * fig.ratio);\n",
       "            }\n",
       "            canvas.setAttribute(\n",
       "                'style',\n",
       "                'width: ' + width + 'px; height: ' + height + 'px;'\n",
       "            );\n",
       "\n",
       "            rubberband_canvas.setAttribute('width', width);\n",
       "            rubberband_canvas.setAttribute('height', height);\n",
       "\n",
       "            // And update the size in Python. We ignore the initial 0/0 size\n",
       "            // that occurs as the element is placed into the DOM, which should\n",
       "            // otherwise not happen due to the minimum size styling.\n",
       "            if (fig.ws.readyState == 1 && width != 0 && height != 0) {\n",
       "                fig.request_resize(width, height);\n",
       "            }\n",
       "        }\n",
       "    });\n",
       "    this.resizeObserverInstance.observe(canvas_div);\n",
       "\n",
       "    function on_mouse_event_closure(name) {\n",
       "        return function (event) {\n",
       "            return fig.mouse_event(event, name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mousedown',\n",
       "        on_mouse_event_closure('button_press')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseup',\n",
       "        on_mouse_event_closure('button_release')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'dblclick',\n",
       "        on_mouse_event_closure('dblclick')\n",
       "    );\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mousemove',\n",
       "        on_mouse_event_closure('motion_notify')\n",
       "    );\n",
       "\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseenter',\n",
       "        on_mouse_event_closure('figure_enter')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseleave',\n",
       "        on_mouse_event_closure('figure_leave')\n",
       "    );\n",
       "\n",
       "    canvas_div.addEventListener('wheel', function (event) {\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        on_mouse_event_closure('scroll')(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.appendChild(canvas);\n",
       "    canvas_div.appendChild(rubberband_canvas);\n",
       "\n",
       "    this.rubberband_context = rubberband_canvas.getContext('2d');\n",
       "    this.rubberband_context.strokeStyle = '#000000';\n",
       "\n",
       "    this._resize_canvas = function (width, height, forward) {\n",
       "        if (forward) {\n",
       "            canvas_div.style.width = width + 'px';\n",
       "            canvas_div.style.height = height + 'px';\n",
       "        }\n",
       "    };\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    this.rubberband_canvas.addEventListener('contextmenu', function (_e) {\n",
       "        event.preventDefault();\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus() {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var toolbar = document.createElement('div');\n",
       "    toolbar.classList = 'mpl-toolbar';\n",
       "    this.root.appendChild(toolbar);\n",
       "\n",
       "    function on_click_closure(name) {\n",
       "        return function (_event) {\n",
       "            return fig.toolbar_button_onclick(name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    function on_mouseover_closure(tooltip) {\n",
       "        return function (event) {\n",
       "            if (!event.currentTarget.disabled) {\n",
       "                return fig.toolbar_button_onmouseover(tooltip);\n",
       "            }\n",
       "        };\n",
       "    }\n",
       "\n",
       "    fig.buttons = {};\n",
       "    var buttonGroup = document.createElement('div');\n",
       "    buttonGroup.classList = 'mpl-button-group';\n",
       "    for (var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            /* Instead of a spacer, we start a new button group. */\n",
       "            if (buttonGroup.hasChildNodes()) {\n",
       "                toolbar.appendChild(buttonGroup);\n",
       "            }\n",
       "            buttonGroup = document.createElement('div');\n",
       "            buttonGroup.classList = 'mpl-button-group';\n",
       "            continue;\n",
       "        }\n",
       "\n",
       "        var button = (fig.buttons[name] = document.createElement('button'));\n",
       "        button.classList = 'mpl-widget';\n",
       "        button.setAttribute('role', 'button');\n",
       "        button.setAttribute('aria-disabled', 'false');\n",
       "        button.addEventListener('click', on_click_closure(method_name));\n",
       "        button.addEventListener('mouseover', on_mouseover_closure(tooltip));\n",
       "\n",
       "        var icon_img = document.createElement('img');\n",
       "        icon_img.src = '_images/' + image + '.png';\n",
       "        icon_img.srcset = '_images/' + image + '_large.png 2x';\n",
       "        icon_img.alt = tooltip;\n",
       "        button.appendChild(icon_img);\n",
       "\n",
       "        buttonGroup.appendChild(button);\n",
       "    }\n",
       "\n",
       "    if (buttonGroup.hasChildNodes()) {\n",
       "        toolbar.appendChild(buttonGroup);\n",
       "    }\n",
       "\n",
       "    var fmt_picker = document.createElement('select');\n",
       "    fmt_picker.classList = 'mpl-widget';\n",
       "    toolbar.appendChild(fmt_picker);\n",
       "    this.format_dropdown = fmt_picker;\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = document.createElement('option');\n",
       "        option.selected = fmt === mpl.default_extension;\n",
       "        option.innerHTML = fmt;\n",
       "        fmt_picker.appendChild(option);\n",
       "    }\n",
       "\n",
       "    var status_bar = document.createElement('span');\n",
       "    status_bar.classList = 'mpl-message';\n",
       "    toolbar.appendChild(status_bar);\n",
       "    this.message = status_bar;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.request_resize = function (x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', { width: x_pixels, height: y_pixels });\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.send_message = function (type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function () {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({ type: 'draw', figure_id: this.id }));\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_save = function (fig, _msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function (fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] !== fig.canvas.width || size[1] !== fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1], msg['forward']);\n",
       "        fig.send_message('refresh', {});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function (fig, msg) {\n",
       "    var x0 = msg['x0'] / fig.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / fig.ratio;\n",
       "    var x1 = msg['x1'] / fig.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / fig.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0,\n",
       "        0,\n",
       "        fig.canvas.width / fig.ratio,\n",
       "        fig.canvas.height / fig.ratio\n",
       "    );\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function (fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function (fig, msg) {\n",
       "    fig.rubberband_canvas.style.cursor = msg['cursor'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_message = function (fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function (fig, _msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function (fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_history_buttons = function (fig, msg) {\n",
       "    for (var key in msg) {\n",
       "        if (!(key in fig.buttons)) {\n",
       "            continue;\n",
       "        }\n",
       "        fig.buttons[key].disabled = !msg[key];\n",
       "        fig.buttons[key].setAttribute('aria-disabled', !msg[key]);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_navigate_mode = function (fig, msg) {\n",
       "    if (msg['mode'] === 'PAN') {\n",
       "        fig.buttons['Pan'].classList.add('active');\n",
       "        fig.buttons['Zoom'].classList.remove('active');\n",
       "    } else if (msg['mode'] === 'ZOOM') {\n",
       "        fig.buttons['Pan'].classList.remove('active');\n",
       "        fig.buttons['Zoom'].classList.add('active');\n",
       "    } else {\n",
       "        fig.buttons['Pan'].classList.remove('active');\n",
       "        fig.buttons['Zoom'].classList.remove('active');\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function () {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message('ack', {});\n",
       "};\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function (fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            var img = evt.data;\n",
       "            if (img.type !== 'image/png') {\n",
       "                /* FIXME: We get \"Resource interpreted as Image but\n",
       "                 * transferred with MIME type text/plain:\" errors on\n",
       "                 * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "                 * to be part of the websocket stream */\n",
       "                img.type = 'image/png';\n",
       "            }\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src\n",
       "                );\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                img\n",
       "            );\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        } else if (\n",
       "            typeof evt.data === 'string' &&\n",
       "            evt.data.slice(0, 21) === 'data:image/png;base64'\n",
       "        ) {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig['handle_' + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\n",
       "                \"No handler for the '\" + msg_type + \"' message type: \",\n",
       "                msg\n",
       "            );\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\n",
       "                    \"Exception inside the 'handler_\" + msg_type + \"' callback:\",\n",
       "                    e,\n",
       "                    e.stack,\n",
       "                    msg\n",
       "                );\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "};\n",
       "\n",
       "// from https://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function (e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e) {\n",
       "        e = window.event;\n",
       "    }\n",
       "    if (e.target) {\n",
       "        targ = e.target;\n",
       "    } else if (e.srcElement) {\n",
       "        targ = e.srcElement;\n",
       "    }\n",
       "    if (targ.nodeType === 3) {\n",
       "        // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "    }\n",
       "\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    var boundingRect = targ.getBoundingClientRect();\n",
       "    var x = e.pageX - (boundingRect.left + document.body.scrollLeft);\n",
       "    var y = e.pageY - (boundingRect.top + document.body.scrollTop);\n",
       "\n",
       "    return { x: x, y: y };\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * https://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys(original) {\n",
       "    return Object.keys(original).reduce(function (obj, key) {\n",
       "        if (typeof original[key] !== 'object') {\n",
       "            obj[key] = original[key];\n",
       "        }\n",
       "        return obj;\n",
       "    }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function (event, name) {\n",
       "    var canvas_pos = mpl.findpos(event);\n",
       "\n",
       "    if (name === 'button_press') {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * this.ratio;\n",
       "    var y = canvas_pos.y * this.ratio;\n",
       "\n",
       "    this.send_message(name, {\n",
       "        x: x,\n",
       "        y: y,\n",
       "        button: event.button,\n",
       "        step: event.step,\n",
       "        guiEvent: simpleKeys(event),\n",
       "    });\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function (_event, _name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.key_event = function (event, name) {\n",
       "    // Prevent repeat events\n",
       "    if (name === 'key_press') {\n",
       "        if (event.key === this._key) {\n",
       "            return;\n",
       "        } else {\n",
       "            this._key = event.key;\n",
       "        }\n",
       "    }\n",
       "    if (name === 'key_release') {\n",
       "        this._key = null;\n",
       "    }\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.key !== 'Control') {\n",
       "        value += 'ctrl+';\n",
       "    }\n",
       "    else if (event.altKey && event.key !== 'Alt') {\n",
       "        value += 'alt+';\n",
       "    }\n",
       "    else if (event.shiftKey && event.key !== 'Shift') {\n",
       "        value += 'shift+';\n",
       "    }\n",
       "\n",
       "    value += 'k' + event.key;\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, { key: value, guiEvent: simpleKeys(event) });\n",
       "    return false;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function (name) {\n",
       "    if (name === 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message('toolbar_button', { name: name });\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function (tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "\n",
       "///////////////// REMAINING CONTENT GENERATED BY embed_js.py /////////////////\n",
       "// prettier-ignore\n",
       "var _JSXTOOLS_RESIZE_OBSERVER=function(A){var t,i=new WeakMap,n=new WeakMap,a=new WeakMap,r=new WeakMap,o=new Set;function s(e){if(!(this instanceof s))throw new TypeError(\"Constructor requires 'new' operator\");i.set(this,e)}function h(){throw new TypeError(\"Function is not a constructor\")}function c(e,t,i,n){e=0 in arguments?Number(arguments[0]):0,t=1 in arguments?Number(arguments[1]):0,i=2 in arguments?Number(arguments[2]):0,n=3 in arguments?Number(arguments[3]):0,this.right=(this.x=this.left=e)+(this.width=i),this.bottom=(this.y=this.top=t)+(this.height=n),Object.freeze(this)}function d(){t=requestAnimationFrame(d);var s=new WeakMap,p=new Set;o.forEach((function(t){r.get(t).forEach((function(i){var r=t instanceof window.SVGElement,o=a.get(t),d=r?0:parseFloat(o.paddingTop),f=r?0:parseFloat(o.paddingRight),l=r?0:parseFloat(o.paddingBottom),u=r?0:parseFloat(o.paddingLeft),g=r?0:parseFloat(o.borderTopWidth),m=r?0:parseFloat(o.borderRightWidth),w=r?0:parseFloat(o.borderBottomWidth),b=u+f,F=d+l,v=(r?0:parseFloat(o.borderLeftWidth))+m,W=g+w,y=r?0:t.offsetHeight-W-t.clientHeight,E=r?0:t.offsetWidth-v-t.clientWidth,R=b+v,z=F+W,M=r?t.width:parseFloat(o.width)-R-E,O=r?t.height:parseFloat(o.height)-z-y;if(n.has(t)){var k=n.get(t);if(k[0]===M&&k[1]===O)return}n.set(t,[M,O]);var S=Object.create(h.prototype);S.target=t,S.contentRect=new c(u,d,M,O),s.has(i)||(s.set(i,[]),p.add(i)),s.get(i).push(S)}))})),p.forEach((function(e){i.get(e).call(e,s.get(e),e)}))}return s.prototype.observe=function(i){if(i instanceof window.Element){r.has(i)||(r.set(i,new Set),o.add(i),a.set(i,window.getComputedStyle(i)));var n=r.get(i);n.has(this)||n.add(this),cancelAnimationFrame(t),t=requestAnimationFrame(d)}},s.prototype.unobserve=function(i){if(i instanceof window.Element&&r.has(i)){var n=r.get(i);n.has(this)&&(n.delete(this),n.size||(r.delete(i),o.delete(i))),n.size||r.delete(i),o.size||cancelAnimationFrame(t)}},A.DOMRectReadOnly=c,A.ResizeObserver=s,A.ResizeObserverEntry=h,A}; // eslint-disable-line\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Left button pans, Right button zooms\\nx/y fixes axis, CTRL fixes aspect\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\\nx/y fixes axis\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pgf\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";/* global mpl */\n",
       "\n",
       "var comm_websocket_adapter = function (comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.binaryType = comm.kernel.ws.binaryType;\n",
       "    ws.readyState = comm.kernel.ws.readyState;\n",
       "    function updateReadyState(_event) {\n",
       "        if (comm.kernel.ws) {\n",
       "            ws.readyState = comm.kernel.ws.readyState;\n",
       "        } else {\n",
       "            ws.readyState = 3; // Closed state.\n",
       "        }\n",
       "    }\n",
       "    comm.kernel.ws.addEventListener('open', updateReadyState);\n",
       "    comm.kernel.ws.addEventListener('close', updateReadyState);\n",
       "    comm.kernel.ws.addEventListener('error', updateReadyState);\n",
       "\n",
       "    ws.close = function () {\n",
       "        comm.close();\n",
       "    };\n",
       "    ws.send = function (m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function (msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        var data = msg['content']['data'];\n",
       "        if (data['blob'] !== undefined) {\n",
       "            data = {\n",
       "                data: new Blob(msg['buffers'], { type: data['blob'] }),\n",
       "            };\n",
       "        }\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(data);\n",
       "    });\n",
       "    return ws;\n",
       "};\n",
       "\n",
       "mpl.mpl_figure_comm = function (comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = document.getElementById(id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm);\n",
       "\n",
       "    function ondownload(figure, _format) {\n",
       "        window.open(figure.canvas.toDataURL());\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy, ondownload, element);\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element;\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error('Failed to find cell for figure', id, fig);\n",
       "        return;\n",
       "    }\n",
       "    fig.cell_info[0].output_area.element.on(\n",
       "        'cleared',\n",
       "        { fig: fig },\n",
       "        fig._remove_fig_handler\n",
       "    );\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function (fig, msg) {\n",
       "    var width = fig.canvas.width / fig.ratio;\n",
       "    fig.cell_info[0].output_area.element.off(\n",
       "        'cleared',\n",
       "        fig._remove_fig_handler\n",
       "    );\n",
       "    fig.resizeObserverInstance.unobserve(fig.canvas_div);\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable();\n",
       "    fig.parent_element.innerHTML =\n",
       "        '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "    fig.close_ws(fig, msg);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.close_ws = function (fig, msg) {\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function (_remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width / this.ratio;\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] =\n",
       "        '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function () {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message('ack', {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () {\n",
       "        fig.push_to_output();\n",
       "    }, 1000);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var toolbar = document.createElement('div');\n",
       "    toolbar.classList = 'btn-toolbar';\n",
       "    this.root.appendChild(toolbar);\n",
       "\n",
       "    function on_click_closure(name) {\n",
       "        return function (_event) {\n",
       "            return fig.toolbar_button_onclick(name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    function on_mouseover_closure(tooltip) {\n",
       "        return function (event) {\n",
       "            if (!event.currentTarget.disabled) {\n",
       "                return fig.toolbar_button_onmouseover(tooltip);\n",
       "            }\n",
       "        };\n",
       "    }\n",
       "\n",
       "    fig.buttons = {};\n",
       "    var buttonGroup = document.createElement('div');\n",
       "    buttonGroup.classList = 'btn-group';\n",
       "    var button;\n",
       "    for (var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            /* Instead of a spacer, we start a new button group. */\n",
       "            if (buttonGroup.hasChildNodes()) {\n",
       "                toolbar.appendChild(buttonGroup);\n",
       "            }\n",
       "            buttonGroup = document.createElement('div');\n",
       "            buttonGroup.classList = 'btn-group';\n",
       "            continue;\n",
       "        }\n",
       "\n",
       "        button = fig.buttons[name] = document.createElement('button');\n",
       "        button.classList = 'btn btn-default';\n",
       "        button.href = '#';\n",
       "        button.title = name;\n",
       "        button.innerHTML = '<i class=\"fa ' + image + ' fa-lg\"></i>';\n",
       "        button.addEventListener('click', on_click_closure(method_name));\n",
       "        button.addEventListener('mouseover', on_mouseover_closure(tooltip));\n",
       "        buttonGroup.appendChild(button);\n",
       "    }\n",
       "\n",
       "    if (buttonGroup.hasChildNodes()) {\n",
       "        toolbar.appendChild(buttonGroup);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = document.createElement('span');\n",
       "    status_bar.classList = 'mpl-message pull-right';\n",
       "    toolbar.appendChild(status_bar);\n",
       "    this.message = status_bar;\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = document.createElement('div');\n",
       "    buttongrp.classList = 'btn-group inline pull-right';\n",
       "    button = document.createElement('button');\n",
       "    button.classList = 'btn btn-mini btn-primary';\n",
       "    button.href = '#';\n",
       "    button.title = 'Stop Interaction';\n",
       "    button.innerHTML = '<i class=\"fa fa-power-off icon-remove icon-large\"></i>';\n",
       "    button.addEventListener('click', function (_evt) {\n",
       "        fig.handle_close(fig, {});\n",
       "    });\n",
       "    button.addEventListener(\n",
       "        'mouseover',\n",
       "        on_mouseover_closure('Stop Interaction')\n",
       "    );\n",
       "    buttongrp.appendChild(button);\n",
       "    var titlebar = this.root.querySelector('.ui-dialog-titlebar');\n",
       "    titlebar.insertBefore(buttongrp, titlebar.firstChild);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._remove_fig_handler = function (event) {\n",
       "    var fig = event.data.fig;\n",
       "    if (event.target !== this) {\n",
       "        // Ignore bubbled events from children.\n",
       "        return;\n",
       "    }\n",
       "    fig.close_ws(fig, {});\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function (el) {\n",
       "    el.style.boxSizing = 'content-box'; // override notebook setting of border-box.\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function (el) {\n",
       "    // this is important to make the div 'focusable\n",
       "    el.setAttribute('tabindex', 0);\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    } else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function (event, _name) {\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which === 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_save = function (fig, _msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "};\n",
       "\n",
       "mpl.find_output_cell = function (html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i = 0; i < ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code') {\n",
       "            for (var j = 0; j < cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] === html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "};\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel !== null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target(\n",
       "        'matplotlib',\n",
       "        mpl.mpl_figure_comm\n",
       "    );\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"800\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Make time lag plot\n",
    "fig = plt.figure(figsize=(8,6))\n",
    "\n",
    "plt.rcParams['xtick.direction'] = 'in'\n",
    "plt.rcParams['ytick.direction'] = 'in'\n",
    "plt.xlim(-4000,4000)\n",
    "\n",
    "#plt.plot(ccf_pack_IR_radio[1],ccf_pack_IR_radio[0]*((ccf_pack_IR_radio[2]/len(t_radio))**2),'-',c = 'g')\n",
    "\n",
    "\n",
    "plt.plot(ccf_pack_V_IR[1],ccf_pack_V_IR[0]*((ccf_pack_V_IR[2]/len(t_IR))**2),'-',c = 'purple')\n",
    "plt.xlabel('Time lag / days',fontsize=20)\n",
    "plt.ylabel(\"$\\\\rho'$\",fontsize=20)\n",
    "plt.gca().xaxis.set_major_locator(MultipleLocator(1000))\n",
    "plt.gca().yaxis.set_major_locator(MultipleLocator(0.2))\n",
    "plt.gca().xaxis.set_minor_locator(AutoMinorLocator(5))\n",
    "plt.gca().yaxis.set_minor_locator(AutoMinorLocator(2))\n",
    "plt.gca().tick_params(axis='both',labelsize=20)\n",
    "plt.tick_params(top='on', right='on', which='major',length=5, width = 1)\n",
    "plt.tick_params(top='on', right='on', which='minor',length=3)\n",
    "\n",
    "plt.ylim(-0.7,1)\n",
    "plt.legend([\"opt vs IR\"],loc=(0.755,0.92),fontsize=15)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "plt.tick_params(bottom=True, top=True, left=True, right=True)\n",
    "\n",
    "\n",
    "\n",
    "plt.fill_between([-1050,790],-0.7,1,facecolor = 'pink', alpha = 0.5)\n",
    "\n",
    "#plt.savefig('fig6.pdf', dpi = 300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "605a7d79",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> J2134-0153_code/PYCCF.py <==
"""
Version 1, by Mouyuan (Eric) Sun
email: ericsun88@live.com
Version 2, by Kate Grier
email: catherine.grier@gmail.com
Version 2.1, by Mouyuan Sun
email: ericsun88@live.com
Version 2.2, by Mouyuan Sun
email: ericsun88@live.com


---------------changes of Version 2.2--------------------------------------------
Changed the centroid determination algorithm a bit (i.e., avoid using while or 
for loops; using numpy function instead)

Update the centroid calculation when sigmode=0.0 (i.e., use p value test) 

Add two data checks: 1. if the time is NOT INCREASING or 2. if the number of total 
data points < 2, the code will raise errors 

---------------end of changes of Version 2.2---------------------------------------


---------------changes of Version 2.1--------------------------------------------
Fix one bug in the xcor function. This bug is reported by Jennifer Li of UIUC; 
she found that sometimes the size of ccf12 and that of ccf21 does NOT match. 
This is an example provided by Jennifer Li

t1 = [1832., 1928., 1940., 1952., 1976., 1988., 2000.]
t2 = [1904., 1928., 1940., 1952., 1964., 1976., 1988.]

we want to calculate xcor for t1 lag t2 by 56, if we interpolate t1, no t1new 
within t2; if we interpolate t2, some data points of t2new within t1. 

My solution:
1. if imode = 1 or imode =2, the code is unchanged
2. if imode=0, let us ignore those lags in ccf12 but not in ccf21, and vice versa. 

Kate also mentioned that the sign of the time lag is in contrast with conventions. 
Therefore, I've changed the sign of the time lag by modifying:

" t2new = t1 - tau " to  "t2new = t1 + tau "

" t1new = t2 + tau " to  "t1new = t2 - tau "

---------------end of changes of Version 2.1---------------------------------------


Copyright (c) 2018 Mouyuan Sun and Catherine Grier; catherine.grier@gmail.com  

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


####################################
This code is meant to emulate a fortran program written by B. Peterson,
which cross correlates two light curves that are unevenly sampled using linear
interpolation and measure sthe peak and centroid of the cross-correlation function.
In addition, it is possible to run Monteo Carlo iterationsusing flux randomization
and random subset selection (RSS) to produce cross-correlation centroid distributions to
estimate the uncertainties in the cross correlation results.

The idea is described in detail in this work:
Peterson et al.(1998): http://arxiv.org/abs/astro-ph/9802103

The modules included are:

1. corsig: Calculates the p-value for cross-correlation (called by peakcent and xcor_mc). For
most purposes, this does not need to be used -- it is called by modules 3 and 4. 

2. xcor: Calculates the cross correlation function (called by peakcent and xcor_mc). Again does not
need to be used -- is called by the below two modules. 

**3. peakcent: Calls modues 1 and 2 to determine the peak and centroid of the cross correlation
function between two light curves, and returns the peak, centroid, CCF, r_max value,
and additional information.

**4. xcor_mc: Runs the Monte Carlo iterations using flux randomization (FR) and/or random
subset selection (RSS). Calls all of the above modules. Returns the cross correlation
centroid distribution (CCCD) and peak distribution (CCPD) of time lags as well as
information on failed calculations. 
"""

import numpy as np
import scipy.stats as sst
from matplotlib import pyplot as plt



def corsig(r, v):
    '''
    Calculate the p value that a random uncorrelated sample can yield a 
    correlation coefficient as large as or larger than the observed absolute 
    value of r, where r is the correlation coefficient of the data (using 
    t test, valid if v>=4)
    Ref1: http://janda.org/c10/Lectures/topic06/L24-significanceR.htm
    Ref2: http://vassarstats.net/textbook/ch4apx.html
    
    Inputs:
        r -- the correlation coefficient of the data
        v -- degree of freedom when calculating r: N-2 (hence N>2!!!)
    Outputs:
        pvalue
    '''
    r = float(r)
    v = float(v)
    
    r2 = r*r
    tst = r*np.sqrt(v/(1-r2))
    pvalue = sst.t.sf(tst, v) # sf: survival function -- 1-CDF
    return pvalue
    



def xcor(t1, y1, t2, y2, tlagmin, tlagmax, tunit, imode=0):
    '''
    Calculate cross-correlation function for unevenly 
    sampling data.
    
    Inputs:
        t1 -- time for light curve 1, assume increase;
        y1 -- flux for light curve 1;
        t2 -- time for light curve 2, assume increase;
        y2 -- flux for light curve 2;
        tlagmin -- minimum time lag;
        tlagmax -- maximum time lag;
        tunit -- tau step;
        imode -- cross-correlation mode: 0, twice (default); 
                 1, interpolate light curve 1;
                 2, interpolate light curve 2.
        
    Outputs:
        ccf -- correlation coefficient;
        tlag -- time lag (t2 - t1); positive values mean second
                  light curve lags the first light curve, as per convention.
                 (edit by kate, march 2016)
        npts -- number of data points used;
    '''
    if np.sum(np.diff(t1)<0.0)>0 or np.sum(np.diff(t2)<0.0)>0:
        raise Exception("The time of light curve 1 or light curve 2 is NOT INCREASING!!! Please check your data!!!")
    n1 = len(y1)
    n2 = len(y2)
    if n1<2 or n2<2:
        raise Exception("The light curve should contain at least 2 data points!!!")
    safe = tunit*0.1
    taulist12 = []
    taulist21 = []
    npts12 = []
    npts21 = []
    ccf12 = []  # interpolate 2
    ccf21 = []  # interpolate 1
    tau_max = tlagmax+safe
    # first interpolate 2
    if imode != 1:
        tau = tlagmin + 0.0 # if imode=1, skip the interpolate 2 step
    else:
        tau = tau_max + 0.0
    while tau < tau_max:
        t2new = t1 + tau
        selin = np.where((t2new>=np.min(t2))&(t2new<=np.max(t2)), True, False)
        knot = np.sum(selin)  # number of datapoints used
        if knot>0:
            y2new = np.interp(t2new[selin], t2, y2)
            
            y1sum = np.sum(y1[selin])
            y1sqsum = np.sum(y1[selin]*y1[selin])
            y2sum = np.sum(y2new)
            y2sqsum = np.sum(y2new*y2new)
            y1y2sum = np.sum(y1[selin]*y2new)
            
            fn = float(knot)
            rd1_sq = fn*y2sqsum - y2sum*y2sum
            rd2_sq = fn*y1sqsum - y1sum*y1sum
            if rd1_sq>0.0:
                rd1 = np.sqrt(rd1_sq)
            else:
                rd1 = 0.0
            if rd2_sq>0.0:
                rd2 = np.sqrt(rd2_sq)
            else:
                rd2 = 0.0
            
            if rd1*rd2==0.0:
                r = 0.0
            else:
                r = (fn*y1y2sum - y2sum*y1sum)/(rd1*rd2)
            ccf12.append(r)
            taulist12.append(tau)
            npts12.append(knot)
        tau += tunit
    # now interpolate 1
    if imode != 2:
        tau = tlagmin + 0.0
    else:
        tau = tau_max + 0.0
    while tau < tau_max:
        t1new = t2 - tau
        selin = np.where((t1new>=np.min(t1))&(t1new<=np.max(t1)), True, False)
        knot = np.sum(selin)  # number of datapoints used
        if knot>0:
            y1new = np.interp(t1new[selin], t1, y1)
            
            y2sum = np.sum(y2[selin])
            y2sqsum = np.sum(y2[selin]*y2[selin])
            y1sum = np.sum(y1new)
            y1sqsum = np.sum(y1new*y1new)
            y1y2sum = np.sum(y1new*y2[selin])
            
            fn = float(knot)
            rd1_sq = fn*y2sqsum - y2sum*y2sum
            rd2_sq = fn*y1sqsum - y1sum*y1sum
            if rd1_sq>0.0:
                rd1 = np.sqrt(rd1_sq)
            else:
                rd1 = 0.0
            if rd2_sq>0.0:
                rd2 = np.sqrt(rd2_sq)
            else:
                rd2 = 0.0
            
            if rd1*rd2==0.0:
                r = 0.0
            else:
                r = (fn*y1y2sum - y2sum*y1sum)/(rd1*rd2)
            ccf21.append(r)
            taulist21.append(tau)
            npts21.append(knot)
        tau += tunit
    
    # return results according to imode
    taulist12 = np.asarray(taulist12)
    npts12 = np.asarray(npts12)
    taulist21 = np.asarray(taulist21)
    npts21 = np.asarray(npts21)
    ccf12 = np.asarray(ccf12)
    ccf21 = np.asarray(ccf21)
    if imode==0:
        # make sure taulist12 and taulist21 have the same size!!!
        if np.array_equal(taulist12, taulist21):
            ccf = (ccf12 + ccf21)*0.5
            taulist = taulist12 + 0.0
            npts = npts12 + 0.0
        else:
            taulist = np.intersect1d(taulist12, taulist21)
            sel_cb12 = np.in1d(taulist12, taulist)
            sel_cb21 = np.in1d(taulist21, taulist)
            ccf = (ccf12[sel_cb12] + ccf21[sel_cb21])*0.5
            npts = (npts12[sel_cb12] + npts21[sel_cb21])*0.5
    elif imode==1:
        ccf = ccf21 + 0.0
        taulist = taulist21 + 0.0
        npts = npts21 + 0.0
    else:
        ccf = ccf12 + 0.0
        taulist = taulist12 + 0.0
        npts = npts12 + 0.0
    
    return ccf, taulist, npts




def peakcent(t1, y1, t2, y2, tlagmin, tlagmax, tunit, thres=0.8, siglevel=0.95, imode=0, sigmode = 0.2):
    '''
    Calculate peak time lag and centroid based on the cross-correlation 
    function for unevenly sampling data.
    
    Inputs:
        t1 -- time for light curve 1, assume increase;
        y1 -- flux for light curve 1;
        t2 -- time for light curve 2, assume increase;
        y2 -- flux for light curve 2;
        tlagmin -- minimum time lag;
        tlagmax -- maximum time lag;
        tunit -- tau step;
        thres -- lower limit of correlation coefficient when calculate centroid, default is 0.8;
        siglevel -- the required significant level of the correlation coefficient;
        imode -- cross-correlation mode: 0, twice (default); 
                 1, interpolate light curve 1;
                 2, interpolate light curve 2.
        sigmode -- how to deal with significance:
                Will use r = input value as the minimum correlation coefficient to consider (default = 0.2).
                0: Will use a p-test to assign significance to peak and discard peaks that are below
                the significance threshold (depends on number of points included and r). 
        
    Outputs:
        tlag_peak -- time lag based on the peak argument;
        status_peak -- peak status (1, constrained; 0, unconstrained);
        tlag_centroid -- time lag for centroid;
        status_centroid -- centroid status (1, constrained; 0, unconstrained);
    '''
    alpha = 1.0 - siglevel  # probability threshold to reject: no correlation hypothesis
    
    ccf_pack = xcor(t1, y1, t2, y2, tlagmin, tlagmax, tunit, imode)
    max_indx = np.argmax(ccf_pack[0])
    max_rval = ccf_pack[0][max_indx]
    if ccf_pack[2][max_indx]>2.0:
        peak_pvalue = corsig(ccf_pack[0][max_indx], float(ccf_pack[2][max_indx]-2.0))
    else:
        peak_pvalue = 1.0 # significance level
    # ccf peaks --- excluding all with r < 0.2 instead of using p-value test. 
    if sigmode > 0:
        #print 'Using minimum r coefficient instead of significance test.'        
        #Check and see if the max r is on the edge of the CCF. Fail it if so. 
        if max_rval >= sigmode and ccf_pack[1][max_indx] > tlagmin and ccf_pack[1][max_indx] < tlagmax: 
            tlag_peak = ccf_pack[1][max_indx]
            max_rval = max_rval
            status_peak = 1
            status_rval = 1
            status_centroid = 0 # if lag is well determined, we will change status_centroid to 1
            tlag_centroid = -9999.0
        else:
            max_rval = -9999.0
            tlag_peak = -9999.0
            tlag_centroid = -9999.0
            status_peak = 0
            status_rval = 0
            status_centroid = 0
    else:
        # ccf peaks-- Eric's method using a p-value test (usually not using) 
        #Check and see if the max r is on the edge of the CCF. Fail it if so. 
        if peak_pvalue<alpha and ccf_pack[1][max_indx] > tlagmin and ccf_pack[1][max_indx] < tlagmax:
            tlag_peak = ccf_pack[1][max_indx]
            max_rval = max_rval
            status_peak = 1
            status_rval = 1
            status_centroid = 0 # if lag is well determined, we will change status_centroid to 1
            tlag_centroid = -9999.0
        else:
            max_rval = -9999.0
            tlag_peak = -9999.0
            tlag_centroid = -9999.0
            status_peak = 0
            status_rval = 0
            status_centroid = 0
    #If the peak succeeds, calculate centroid:
    if status_peak == 1:
        rcent = thres*max_rval
        # find out the range of centroid around the primary peak
        rdif_neg = np.where(ccf_pack[0]-rcent<0.0, True, False)
        tlag_rneg = ccf_pack[1][rdif_neg] - tlag_peak
        tlag_leftall = np.abs(tlag_rneg[tlag_rneg<0.0])
        tlag_rightall = np.abs(tlag_rneg[tlag_rneg>0.0])
        if len(tlag_leftall)>0 and len(tlag_rightall)>0:
            tlag_left = tlag_peak - np.min(tlag_leftall) # the left edge of the centroid around the primary peak
            tlag_right = tlag_peak + np.min(tlag_rightall) # the right edge of the centroid around the primary peak
            if tlag_left>=np.min(ccf_pack[1]) and tlag_right<=np.max(ccf_pack[1]):
                # centroids 
                selcen = np.where((ccf_pack[1]>tlag_left)&(ccf_pack[1]<tlag_right),True,False)
                if np.sum(selcen)>0:
                    tlag_centroid = np.sum(ccf_pack[0][selcen]*ccf_pack[1][selcen])/np.sum(ccf_pack[0][selcen])
                    status_centroid = 1
    # end of centroid calculation
    #Now, if the centroid fails, re-set the peak status to 0 because we don't want to report a peak without a centroid!
    if status_centroid == 0:
        status_peak = 0
        tlag_peak = -9999.0
        max_rval = -9999.0
        status_rval = 0 
    #print tlag_peak, status_peak, tlag_centroid, status_centroid, max_rval, status_rval
    return tlag_peak, status_peak, tlag_centroid, status_centroid, ccf_pack, max_rval, status_rval, peak_pvalue




def xcor_mc(t1, y1, dy1, t2, y2, dy2, tlagmin, tlagmax, tunit, thres=0.8, siglevel=0.95, imode=0, nsim=2048, mcmode=0, sigmode = 0.2):
    '''
    Calculate the uncertainty for the cross-correlation peak.
    
    Inputs:
        t1 -- time for light curve 1, assume increase;
        y1 -- flux for light curve 1;
        dy1 -- flux uncertainty for light curve 1;
        t2 -- time for light curve 2, assume increase;
        y2 -- flux for light curve 2;
        dy2 -- flux uncertainty for light curve 2;
        tlagmin -- minimum time lag;
        tlagmax -- maximum time lag;
        tunit -- tau step;
        thres -- lower limit of correlation coefficient when calculate centroid, default is 0.8;
        siglevel -- the required significant level of the correlation coefficient;
        imode -- cross-correlation mode: 0, twice (default); 
                 1, interpolate light curve 1;
                 2, interpolate light curve 2.
        nsim -- MC simulation trials;
        mcmode -- MC mode: 0, RSS plus FR
                  1, RSS only
                  2, FR only
        sigmode -- How to exclude non-significant peaks:
                  Will exclude all peaks with r < input value 
                  0 will exclude all peaks based on p-value significance test. 
        
    Outputs:
        tlags_peak -- tlag of peak distribution;
        tlags_centroid -- tlag of centroid distribution;
        nsuccess_peak -- success times in finding peaks;
        nfail_peak -- fail times in finding peaks;
        nsuccess_centroid -- success times in calculating centroid;
        nfail_centroid -- fail times in calculating centroid.
    '''
    if np.sum(np.diff(t1)<0.0)>0 or np.sum(np.diff(t2)<0.0)>0:
        raise Exception("The time of light curve 1 or light curve 2 is NOT INCREASING!!! Please check your data!!!")
    numt1 = len(t1)
    numt2 = len(t2)
    if numt1<2 or numt2<2:
        raise Exception("The light curve should contain at least 2 data points!!!")
    tlags_peak = []
    tlags_centroid = []
    pvals = []
    nsuccess_peak = 0
    nsuccess_rvals = 0
    nfail_peak = 0
    nsuccess_centroid = 0
    nfail_centroid = 0
    nfail_rvals = 0
    max_rvals = []
    for i in range(nsim):
        if mcmode!=2:
            # RSS resample light curve 1
            mycheck = True #make sure len(t1_rss)>1
            while mycheck:
                indx1 = np.random.randint(0, numt1, numt1)
                unique1, counts1 = np.unique(indx1, return_counts=True) # sorted unique value
                t1_rss = t1[unique1]
                y1_rss = y1[unique1]
                dy1_rss = dy1[unique1]/np.sqrt(counts1)
                if len(t1_rss)>1:
                    # keep running unless len(t1_rss)>1
                    mycheck = False
            # RSS resample light curve 2
            mycheck = True #make sure len(t2_rss)>1
            while mycheck:
                indx2 = np.random.randint(0, numt2, numt2)
                unique2, counts2 = np.unique(indx2, return_counts=True)
                t2_rss = t2[unique2]
                y2_rss = y2[unique2]
                dy2_rss = dy2[unique2]/np.sqrt(counts2)
                if len(t2_rss)>1:
                    # keep running unless len(t2_rss)>1
                    mycheck = False
            
        else:
            # do not apply RSS resample, rss light curve equals to original one
            t1_rss = t1 + 0.0
            y1_rss = y1 + 0.0
            dy1_rss = dy1 + 0.0
            
            t2_rss = t2 + 0.0
            y2_rss = y2 + 0.0
            dy2_rss = dy2 + 0.0
            
        
        if mcmode!=1:
            # measurement error perturbation
            t1_fr = t1_rss + 0.0
            y1_fr = np.random.normal(y1_rss, dy1_rss)
            t2_fr = t2_rss + 0.0
            y2_fr = np.random.normal(y2_rss, dy2_rss)
        else:
            # do not aplly the error perturbation
            t1_fr = t1_rss + 0.0
            y1_fr = y1_rss + 0.0
            t2_fr = t2_rss + 0.0
            y2_fr = y2_rss + 0.0
        
        # perform CCF
        pc_pack = peakcent(t1_fr, y1_fr, t2_fr, y2_fr, tlagmin, tlagmax, tunit, thres, siglevel, imode, sigmode = sigmode)
        
        # ccf peaks
        if pc_pack[1]==1:
            tau_peak = pc_pack[0]
            tlags_peak.append(tau_peak)
            pval = pc_pack[7]
            pvals.append(pval)
            nsuccess_peak += 1
        elif pc_pack[1] == 0:
            nfail_peak += 1
        
        # ccf centroids
        if pc_pack[3]==1:
            tau_centroid = pc_pack[2]
            tlags_centroid.append(tau_centroid)
            nsuccess_centroid += 1
        else:
            nfail_centroid += 1
            
        # max_rvalues
        if pc_pack[6]==1:
            max_rvals.append(pc_pack[5])
            nsuccess_rvals += 1
        else:
            nfail_rvals += 1

    
    tlags_peak = np.asarray(tlags_peak)
    tlags_centroid = np.asarray(tlags_centroid)
    print( 'Failed centroids: ', nfail_centroid)
    print( 'Failed peaks: ', nfail_peak)
    
    return tlags_peak, tlags_centroid, nsuccess_peak, nfail_peak, nsuccess_centroid, nfail_centroid, max_rvals, nfail_rvals, pvals


==> J2134-0153_code/myfunc_V_unbin.py <==
import numpy as np
from astropy.timeseries import LombScargle

#LSP analysis to unbinned simulated light curves
LC = np.load('2134-0153(V_unbin)_simulation.npz')
#num  = len(LC["arr_1"][0,:])
t = LC["t"]
LC_all = LC['xflux_sim']
t_span = LC['t_span']
p = LC['p']
N = LC['N']
xerror = LC['xerror']


def myfunc(xi):
    ff_sim = LC_all[:, xi]
    frequency = np.linspace(1/t_span,1/(2*p),N)
    ls_sim = LombScargle(t, ff_sim, xerror[:, xi], normalization='standard')
    return ls_sim.power(frequency)


==> J2134-0153_code/myfunc_W1_unbin.py <==
import numpy as np
from astropy.timeseries import LombScargle

#LSP analysis to unbinned simulated light curves
LC = np.load('2134-0153(W1_unbin)_simulation.npz')
#num  = len(LC["arr_1"][0,:])
t = LC["t"]
LC_all = LC['xflux_sim']
t_span = LC['t_span']
p = LC['p']
N = LC['N']
xerror = LC['xerror']


def myfunc(xi):
    ff_sim = LC_all[:, xi]
    frequency = np.linspace(1/t_span,1/(2*p),N)
    ls_sim = LombScargle(t, ff_sim, xerror[:, xi], normalization='standard')
    return ls_sim.power(frequency)


==> J2134-0153_code/wise_tools.py <==
import numpy as np


def naad(x):
    x_mn = np.mean(x)
    return np.mean(np.abs(x - x_mn)) * np.sqrt(np.pi/2.)



def rebin(t, x, xe, tduration=180., method_mn='median', method_var='aad'):
    '''
    rebin the WISE light curves
    t is time in units of day
    x is magnitude
    xe is magnitude error
    method can be: "median" (default)
                   "mean"
                   "weighted" (by 1/xe**2) average
    '''
    selnan = np.isnan(x)
    t = t[~selnan]
    x = x[~selnan]
    xe = xe[~selnan]
    tmin = np.min(t) - 2.
    tmax = np.max(t) 
    tmn = []
    xmn = []
    xmn_err1 = []
    xmn_err2 = []
    counter = 0
    stat = True
    while stat:
        ti = tmin + tduration*float(counter)
        te = ti + tduration
        sel = np.where((t>=ti)&(t<te),True,False)
        if np.sum(sel)>3:
            if method_mn=='median':
                xmn.append(np.median(x[sel]))
            elif method_mn=='mean':
                xmn.append(np.average(x[sel]))
            elif method_mn=='weighted':
                xmn.append(np.average(x[sel], weights=1./(xe*xe)))
            if method_var=='aad':
                xmn_err_aad = naad(x[sel])
                xmn_err1.append(xmn_err_aad)
                xmn_err2.append(xmn_err_aad)
            else:
                xmn_err1.append(xmn[counter] - np.percentile(x[sel],16))
                xmn_err2.append(np.percentile(x[sel],84) - xmn[counter])
            tmn.append(np.median(t[sel]))
        if te>tmax:
            stat = False
        counter += 1
    return np.array(tmn), np.array(xmn), np.array(xmn_err1), np.array(xmn_err2)

